Penalized Splines for Smooth Representation of High-dimensional Monte Carlo Datasets

Detector response to a high-energy physics process is often estimated by Monte Carlo simulation. For purposes of data analysis, the results of this simulation are typically stored in large multi-dimensional histograms, which can quickly become both too large to easily store and manipulate and numerically problematic due to unfilled bins or interpolation artifacts. We describe here an application of the penalized spline technique to efficiently compute B-spline representations of such tables and discuss aspects of the resulting B-spline fits that simplify many common tasks in handling tabulated Monte Carlo data in high-energy physics analysis, in particular their use in maximum-likelihood fitting.

==> photospline/examples/pseudointerpolation.py <==
#!/usr/bin/env python

"""
An example of how to stack evenly-spaced N-dimensional spline surfaces
to form an N+1-dimensional spline surface that maximally fills the
convex hull given by the input surfaces.
"""

import numpy
try:
	# Fast sparse-matrix implementation
	from photospline import spglam as glam
except ImportError:
	# Slow (yet readable) pure-python implementation
	from photospline.glam import glam
from photospline.glam.glam import grideval
from photospline.glam.bspline import bspline
from photospline import splinefitstable
import os
from utils import colorize, pad_knots, stack_tables

knots = pad_knots(numpy.linspace(0, 2*numpy.pi, 11))
x = numpy.linspace(0, 2*numpy.pi, 101)
weights = numpy.ones(x.shape)
smooth = 1e-3
order = 2

import pylab
xfine = numpy.linspace(x[0], x[-1], 1001)
scatterstyle = dict(ls='None', capsize=0., fmt='k')
y = numpy.linspace(0, 1, 7)
z = numpy.zeros((x.size, y.size))
splines = []

# generate some random data
for i, (color, yc) in enumerate(colorize(y)):
	zmean = (yc*1000 + 500)*(yc*numpy.cos(x)**2 + (1-yc)*numpy.sin(x)**2 + 2*yc)
	z[:,i] = numpy.random.poisson(zmean)

# fit a spline to each surface individually
for i, yc in enumerate(y):
	spline = glam.fit(z[:,i], weights, [x], [knots], order, smooth)
	splines.append(spline)

label = 'single surfaces'
for i, (color, yc) in enumerate(colorize(y)):
	pylab.errorbar(x, z[:,i], xerr=numpy.diff(x)[0]/2., yerr=numpy.sqrt(z[:,i]), color=color, **scatterstyle)
	pylab.plot(xfine, grideval(splines[i], [xfine]), color=color, label=label)
	label = '_nolabel_'
	# print yc, color

# Now, construct a spline surface that interpolates between the
# individual surfaces. We clone the first and last surfaces so
# that the interpolating surface has full support at the edges.
splines = [splines[0]] + splines + [splines[-1]]
yint = [y[0]-(y[1]-y[0])] + list(y) + [y[-1]+(y[-1]-y[-2])]
interpolant = stack_tables(zip(splines, yint))

# Plot the pseudo-interpolating spline
yfine = numpy.linspace(y[0], y[-1], 2*(y.size-1)+1)
zfine = grideval(interpolant, [xfine, yfine])
label = 'stacked'
for color, i in colorize(range(yfine.size)):
	pylab.plot(xfine, zfine[:,i], color=color, ls=':', label=label)
	label = '_nolabel_'

# For comparison, plot a 2-dimensional surface fit by least-squares
yknots = pad_knots(numpy.linspace(0, 1, 3))
interpolant = glam.fit(z, numpy.ones(z.shape), [x, y], [knots, yknots], [order, order], smooth)
zfine = grideval(interpolant, [xfine, yfine])
label = 'global fit'
for color, i in colorize(range(yfine.size)):
	pylab.plot(xfine, zfine[:,i], color=color, ls='--', label=label)
	label = '_nolabel_'

pylab.legend()
pylab.show()


==> photospline/examples/splinefit_1d.py <==
#!/usr/bin/env python

"""
An example of how to fit 1-d data to a spline surface and plot the result.
Modify the knot positions, spline order, and smoothing parameter to see the
effect these have on the solution.
"""

import numpy
try:
	# Fast sparse-matrix implementation
	from photospline import spglam as glam
except ImportError:
	# Slow (yet readable) pure-python implementation
	from photospline.glam import glam
from photospline.glam.glam import grideval
from photospline.glam.bspline import bspline
from photospline import splinefitstable
import os

numpts = 500
knots = [numpy.linspace(-8,35,30)]
order = 2
smooth = 3.14159e3

x1 = numpy.sort(numpy.random.uniform(-4,25,size=numpts))
z = numpy.random.poisson(numpy.cos(x1)**2 + (x1-3.0)**2 + 10)
weight = 1.+z
result = glam.fit(z,weight,[x1],knots,order,smooth)

# save the result to a FITS table
if os.path.exists('splinefit-1d.fits'):
	os.unlink('splinefit-1d.fits')
# this file can later be loaded and evaluated with the photospline C library
splinefitstable.write(result, 'splinefit-1d.fits')

# Plot the result
import pylab
from utils import colorize
pylab.scatter(x1, z, label='Data')

# Plot individual basis splines 
xfine = numpy.linspace(knots[0][0], knots[0][-1], 10001)
splines = [numpy.array([bspline(knots[0], x, n, order) for x in xfine]) for n in range(0,len(knots[0])-2-1)]
for c, n in colorize(range(len(splines))):
	pylab.plot(xfine, result.coefficients[n]*splines[n], color=c)
# Plot the spline surface (sum of all the basis functions)
pylab.plot(xfine, glam.grideval(result, [xfine]), label='Spline fit', color='k')

pylab.legend(loc='upper left')
pylab.show()


==> photospline/examples/utils.py <==

import numpy
import copy

def colorize(sequence, cmap='jet'):
	from matplotlib.colors import Normalize
	from matplotlib import cm
	norm = Normalize(vmin=0, vmax=len(sequence)-1)
	cmap = getattr(cm, cmap)
	for i, s in enumerate(sequence):
		yield cmap(norm(i)), s

def pad_knots(knots, order=2):
	"""
	Pad B-spline knots out for full support at the boundaries
	"""
	pre = knots[0] - (knots[1]-knots[0])*numpy.arange(order, 0, -1)
	post = knots[-1] + (knots[-1]-knots[-2])*numpy.arange(1, order+1)
	return numpy.concatenate((pre, knots, post))

def stack_tables(tablist, order = 2):
	"""
	Given N-dimensional splines surfaces evenly spaced in a new
	dimension (N+1), construct an N+1-dimensional spline that
	maximally fills the convex hull given by the input surfaces.
	
	:param tablist: list of (splinetable, coordinate) tuples
	:param order: order of the interpolating spline
	"""
	
	bigtab = None

	for slice, position in tablist:
		
		coefficients = slice.coefficients.reshape( \
		    slice.coefficients.shape + (1,))
		ndim = coefficients.ndim
		
		if bigtab is None:
			bigtab = copy.deepcopy(slice)
			bigtab.coefficients = coefficients
			bigtab.knots.append([position])
			try:
				bigtab.order.append(order)
			except AttributeError:
				bigtab.order = [bigtab.order, order]
			bigtab.periods = numpy.append(bigtab.periods, 0.)
		else:
			bigtab.knots[ndim - 1].append(position)
			bigtab.coefficients = numpy.concatenate(
			    (bigtab.coefficients, coefficients),
			    ndim - 1)
	
	# Shift the knots so that the maxima of the splines along
	# the new dimension are at the positions of the sub-surfaces
	baseknots = numpy.asarray(bigtab.knots[ndim - 1])
	baseknots += (baseknots.max()-baseknots.min())/(2.0*baseknots.size)*(order-1)
	bigtab.knots[ndim - 1] = pad_knots(baseknots, order)[:-1]
	
	return bigtab


==> photospline/include/photospline/bspline.h <==
#ifndef PHOTOSPLINE_CORE_BSPLINE_H
#define PHOTOSPLINE_CORE_BSPLINE_H

#ifdef __cplusplus
extern "C" {
#endif

#include <photospline/splinetable.h>

#include <stddef.h>

/*
 * Compute the value of the ith nth-order basis spline of a set
 * defined by knots at the point x.
 */

double bspline(const double *knots, double x, int i, int n);
double bspline_deriv(const double *knots, double x, int i, int n);
double bspline_deriv_2(const double *knots, double x, int i, int n);

/*
 * A brain-dead reimplementation of de Boor's BSPLVB, which generates
 * the values of the non-zero B-splines at x from the bottom up without
 * unnecessarily recalculating terms. 
 * 
 * NB: for bsplvb_simple(), bspline_nonzero(), and bspline_deriv_nonzero(),
 * `left' must be the index of the nearest fully-supported knot
 * span for splines of order n, i.e. n <= left <= nknots-n-2. For bsplvb(),
 * `left' must be the index of the nonzero 0-th order spline, i.e.
 * knots[left] <= x < knots[left+1].
 *
 * See Chapter X in: 
 * 
 * Carl de Boor. A Practical Guide to Splines, volume 27 of Applied
 *     Mathematical Sciences. Springer-Verlag, 1978.
 */

void bsplvb_simple(const double *knots, const unsigned nknots,
    double x, int left, int jhigh, float *biatx);
void bsplvb(const double *knots, const double x, const int left, const int jlow,
    const int jhigh, float *biatx,
    double *delta_l, double *delta_r);
void bspline_nonzero(const double *knots, const unsigned nknots,
    const double x, int left, const int n, float *values, float *derivs);
void bspline_deriv_nonzero(const double *knots, const unsigned nknots,
    const double x, const int left, const int n, float *biatx);

/*
 * Evaluates the results of a full spline basis given a set of knots,
 * a position, an order, and a central spline for the position (or -1).
 * The central spline should be the index of the 0th order basis spline
 * that is non-zero at the position x.
 */

double splineeval(const double *knots, const double *weights, int nknots, double x,
    int order, int center);

/*
 * Spline table based hypersurface evaluation. ndsplineeval() takes a spline
 * coefficient table, a vector at which to evaluate the surface, and a vector
 * indicating the evaluation centers, as for splineeval().
 *
 * tablesearchcenters() provides a method to acquire a centers vector
 * for ndsplineeval() using a binary search. Depending on how the table
 * was produced, a more efficient method may be available.
 */

int tablesearchcenters(const struct splinetable *table, const double *x, int *centers);

double ndsplineeval(const struct splinetable *table, const double *x, 
    const int *centers, int derivatives);
double ndsplineeval_linalg(const struct splinetable *table, const double *x, 
    const int *centers, int derivatives);

double ndsplineeval_deriv2(const struct splinetable *table, const double *x, 
    const int *centers, int derivatives);

/* Evaluate a spline surface and all its derivatives at x */

void ndsplineeval_gradient(const struct splinetable *table, const double *x,
    const int *centers, double *evaluates);

/*
 * Convolve a table with the spline defined on a set of knots along a given 
 * dimension and store the spline expansion of the convolved surface in the
 * table. This will raise the order of the splines in the given dimension by
 * (n_knots - 1), i.e. convolving with an order-0 spline (a box function, 
 * defined on two knots) will raise the order of the spline surface by 1.
 */
int splinetable_convolve(struct splinetable *table, const int dim,
    const double *knots, size_t n_knots);

#ifdef __cplusplus
}
#endif

#endif /* PHOTOSPLINE_CORE_BSPLINE_H */



==> photospline/include/photospline/splinepdf.h <==

#ifndef PHOTOSPLINE_CORE_LOGSPLINEPDF_H
#define PHOTOSPLINE_CORE_LOGSPLINEPDF_H

#ifdef __cplusplus
extern "C" {
#endif

#include <photospline/splinetable.h>

#include <gsl/gsl_rng.h>

void logsplinepdf_n_sample(double *result, int results, int burnin,
    double *coords, int dim, struct splinetable *table, int derivatives,
    double (* proposal)(void*), double (* proposal_pdf)(double, double, void*),
    void *proposal_info, const gsl_rng *rng);

void splinepdf_n_sample(double *result, int results, int burnin,
    double *coords, int dim, struct splinetable *table, int derivatives,
    double (* proposal)(void*), double (* proposal_pdf)(double, double, void*),
    void *proposal_info, const gsl_rng *rng);

#ifdef __cplusplus
}
#endif

#endif /* PHOTOSPLINE_CORE_LOGSPLINEPDF_H */



==> photospline/include/photospline/splinetable.h <==

#ifndef PHOTOSPLINE_CORE_SPLINE_TABLE_H
#define PHOTOSPLINE_CORE_SPLINE_TABLE_H

#ifdef __cplusplus
extern "C" {
#endif

struct splinetable {
	int ndim;
	int *order;

	double **knots;
	long *nknots;

	double **extents;

	double *periods;

	float *coefficients;
	long *naxes;
	unsigned long *strides;

	int naux;
	char ***aux;
};

typedef enum {
	SPLINETABLE_INT,
	SPLINETABLE_DOUBLE
} splinetable_dtype;

int readsplinefitstable(const char *path, struct splinetable *table);

void splinetable_free(struct splinetable *table);

char * splinetable_get_key(struct splinetable *table, const char *key);

int splinetable_read_key(struct splinetable *table, splinetable_dtype type,
    const char *key, void *result);

#ifdef __cplusplus
}
#endif

#endif /* PHOTOSPLINE_CORE_SPLINE_TABLE_H */



==> photospline/python/photospline/__init__.py <==
__all__=['glam', 'spglam', 'splinetable', 'splinefitstable']

try:
	import splinetable
	import splinefitstable
	import glam
	try:
		import spglam
	except ImportError:
		pass
	import numpy_extensions
except ImportError:
	pass



==> photospline/python/photospline/glam/__init__.py <==
import bspline
import convolve 
import glam
import glamhist
import nnls
#import utils


==> photospline/python/photospline/glam/bspline.py <==
import numpy

def pbspline(knots, x, i, n, period):
	if n == 0:
		diff = (x - knots[i % len(knots)]) % period
		width = (knots[(i+1) % len(knots)] - knots[i % len(knots)]) % period
		if diff < width:
			return 1
		else:
			return 0

	span = (knots[(i+n) % len(knots)] - knots[i % len(knots)]) % period
	diff = (x - knots[i % len(knots)]) % period

	a = diff*pbspline(knots, x, i, n-1, period)/span

	span = (knots[(i+n+1) % len(knots)] - knots[(i+1) % len(knots)]) % period
	diff = (knots[(i+n+1) % len(knots)] - x) % period

	b = diff*pbspline(knots, x, i+1, n-1, period)/span
	return a+b

def bspline(knots, x, i, n):
	"""
	Evaluate the ith nth-order B-spline basis function at x.
	
	:param knots: a sequence of knot positions
	:param x: the position at which to evaluate the spline
	:param i: the index of the basis function
	:param n: the order of the spline
	:returns: float - the value of the spline at x
	"""
	if n == 0:
		if (x >= knots[i] and x < knots[i+1]):
			return 1.
		else:
			return 0.

	a = (x - knots[i])*bspline(knots, x, i, n-1)/(knots[i+n] - knots[i])
	b = (knots[i+n+1] - x)*bspline(knots, x, i+1, n-1)/(knots[i+n+1] - knots[i+1])
	return a+b
	
def bspline_nonzero(knots, x, n):
	"""
	Evaluate the possibly non-zero B-splines at x.
	
	:param knots: a sequence of knot positions
	:param x: the position at which to evaluate the splines
	:param n: the order of spline
	:returns: ndarray - all non-zero B-splines evaluated at x
	"""
	left = numpy.digitize([x], knots)[0] - 1
	print len(knots), left
	jhigh = n + 1
	biatx = numpy.zeros(jhigh)
	delta_l = numpy.zeros(jhigh)
	delta_r = numpy.zeros(jhigh)
	knits = numpy.zeros(knots.size+n)
	knits[:knots.size] = knots
	bsplvb(knits, x, left, 0, jhigh, biatx, delta_l, delta_r)
	
	# handle the partial support cases
	if (left < n):
		i = n-left
		for j in xrange(n-i+1):
			biatx[j] = biatx[j+i]
		biatx[n-i+1:] = 0
	elif (left > len(knots)-n-2):
		i = left+jhigh+1-len(knots)
		for j in xrange(n, i-1, -1):
			biatx[j] = biatx[j-i]
		biatx[:i] = 0
		
	return biatx
	
def bspline_deriv_nonzero(knots, x, n):
	"""Calculate the value of the possibly non-zero b-spline derivatives at x"""
	left = numpy.digitize([x], knots)[0] - 1
	jhigh = n
	biatx = numpy.zeros(jhigh+1)
	# special case: everything's constant
	if n == 0:
		return biatx
	delta_l = numpy.zeros(jhigh)
	delta_r = numpy.zeros(jhigh)
	# calculate the values of the n-1th order B-splines at x
	bsplvb(knots, x, left, 0, n, biatx, delta_l, delta_r)
	# post-process to form the 1st derivatives of each nth order B-spline
	temp = biatx[0]
	# biatx[0] contains the first nonzero n-1th order B-spline
	# On the last supported interval of the ith nth order
	# spline, only the i+1th order n-1th order spline is nonzero.
	biatx[0] =  - n*temp / ((knots[left+1] - knots[left+1-n]))
	# now, both the ith and i+1th n-1th order splines contribute
	for i in xrange(1, n):
		a = n*temp/((knots[left+i] - knots[left+i-n]))
		b = n*biatx[i]/(knots[left+i+1] - knots[left+i+1-n])
		temp = biatx[i]
		biatx[i] = a-b
	# only the ith n-1th order spline is nonzero on the first supported interval
	biatx[n] = n*temp/((knots[left+n] - knots[left]))
	
	# handle the partial support cases
	if (left < n):
		i = n-left
		for j in xrange(n-i+1):
			biatx[j] = biatx[j+i]
		biatx[n-i+1:] = 0
	elif (left > len(knots)-n-2):
		i = left+jhigh+1-len(knots)
		for j in xrange(n, i-1, -1):
			biatx[j] = biatx[j-i]
		biatx[:i] = 0
	return biatx
	
def bsplvb(knots, x, left, jlow, jhigh, biatx, delta_l, delta_r):
	"""
	Braindead reimplementation of de Boor's BSPLVB
	(an algorithm for generating the non-zero B-splines from the bottom up
	without unnecessarily re-calculating terms)
	"""
	
	if jlow == 0:
		biatx[0] = 1.0
		# biatx[left] = 1.0
	
	for j in xrange(jlow, jhigh - 1):
		
		delta_r[j] = knots[left+j+1] - x
		delta_l[j] = x - knots[left-j]
		# if left-j < 0:
		# 	delta_l[j] = 0
		# else:
		# 	delta_l[j] = x - knots[left-j]
		
		
		saved = 0.0
		
		for i in xrange(j+1):
			term = biatx[i] / (delta_r[i] + delta_l[j-i])
			biatx[i] = saved + delta_r[i]*term
			saved = delta_l[j-i]*term
		biatx[j+1] = saved

def bspline_deriv(knots, x, i, n):
	if n == 0:
		return 0.

	a = n*bspline(knots, x, i, n-1)/(knots[i+n] - knots[i])
	b = n*bspline(knots, x, i+1, n-1)/(knots[i+n+1] - knots[i+1])
	return a-b
	
def bspline_deriv_2(knots, x, i, n):
	if n <= 1:
		return 0.

	a = bspline(knots, x, i, n-2)/((knots[i+n] - knots[i])*(knots[i+n-1] - knots[i]))
	b = bspline(knots, x, i+1, n-2)*(1/(knots[i+n] - knots[i]) + 1/(knots[i+n+1] - knots[i+1]))/(knots[i+n] - knots[i+1])
	c = bspline(knots, x, i+2, n-2)/((knots[i+n+1] - knots[i+1])*(knots[i+n+1] - knots[i+2]))
	return (n*(n-1))*(a - b + c)
	

def splinebasis(knots,order,x1,period = 0,spline = bspline):
	splinevals = []
	if period == 0:
		nsplines = len(knots)-order-1
	else:
		nsplines = len(knots)
	i = 0
	while i < nsplines:
		if period == 0:
			splinevals.append([spline(knots,x,i,order) for x in x1])
		else:
			splinevals.append([pbspline(knots,x,i,order,period) for x in x1])
		i = i+1

	return numpy.matrix(numpy.column_stack(splinevals))

def tsplinebasis(basis):
	"""Convert a B-spline basis to a T-spline basis."""
	return basis + basis.sum(axis=1).reshape((basis.shape[0],1)) - basis.cumsum(axis=1)


==> photospline/python/photospline/glam/convolve.py <==
""" Convolve a B-spline surface with another B-spline along a single
dimension. This can be used to approximate a Gaussian smearing. See:

[1] Kyrre Stroem. On convolutions of b-splines. Journal of Computational and
Applied Mathematics, 55(1):1 - 29, 1994. Available from:
http://www.sciencedirect.com/science/article/B6TYH-45DHSSW-D/2/2ebe52e9%
a30fa525d01d3ba8fba37209, doi:DOI: 10.1016/0377-0427(94)90182-1.

[2] Lyle Ramshaw. Blossoming: A connect-the-dots approach to splines.
Technical Report 19, Digitial Equipment Corporation, 1987. Available from:
http://www.hpl.hp.com/techreports/Compaq-DEC/SRC-RR-19.pdf.
"""

import numpy
import copy

def divdiff(x, y):
	if len(y) == 1:
		return y[0]
	else:
		return (divdiff(x[:-1],y[:-1]) - divdiff(x[1:],y[1:]))/(x[-1] - x[0])

def factorial(x):
	out = 1.0
	num = x
	while num > 1:
		out *= num
		num -= 1
	return out

def convolved_blossom(x, y, z, bags):
	""" The local blossom of the convolution of the splines defined on knot
vectors x and y can be evaluated at point z via iterated divided differences
(see Stroem, Equation 13 and Lemma 9).

This is analogous to Stroem Equation 13 and Lemma 9, but with the prefactor
adapted to account for the fact that one of the splines is de-Boor normalized
and the other unit normalized. """

	# NB: we're convolving a de-Boor spline with a unit-norm spline,
	# hence (x[-1] - x[0]) rather than (x[-1] - x[0])*(y[-1] - y[0])
	# (as for two de-Boor splines)	
	scale = (x[-1] - x[0])
	fun_x = numpy.zeros(x.shape)
	for i, xi in enumerate(x):
		fun_y = numpy.zeros(y.shape)
		mask = xi + y - z > 0
		det = 1
		for bag in bags:
			det *= (xi + y - bag)
		fun_y[mask] = det[mask]
		fun_x[i] = divdiff(y, fun_y)
	return divdiff(x, fun_x)*scale

def convolution_row(x, xorder, y, yorder, rho, i):
	""" The coefficient of a spline in the convolved basis is a linear
combination of the blossoms of each spline in the un-convolved basis convolved
with the kernel spline. Here we just store the raw blossoms and multiply by
the coefficients of each un-convolved spline later.

This is analogous Stroem, Proposition 10, but with the prefactor adapted to
account for the fact that one of the splines is de-Boor normalized and the
other unit normalized. """

	k = xorder + 1 # degree of de-Boor basis spline
	q = yorder + 1 # degree of kernel spline
	
	nsplines = len(x) - xorder - 1
	
	bundle = rho[i:i+k+q+1]
	bags =  bundle[1:-1]
		
	blossoms = numpy.array([convolved_blossom(x[j:j+k+1], y, bundle[0], bags) for j in xrange(nsplines)])
	if k % 2 != 0:
		blossoms *= -1
	
	# NB: we're convolving a de-Boor spline with a unit-norm spline,
	# hence q!(k-1)! rather than (q-1)!(k-1)! (as for two de-Boor splines)
	facties = (factorial(q)*factorial(k-1))/factorial(k+q-1)
	
	return facties*blossoms

def pseudogauss_knots(order, sigma):
	if order == 0:
		return numpy.sqrt(3)*sigma*numpy.array([-1, 1])
	elif order == 1:
		return 2*sigma*numpy.array([-1, 0, 1])
	else:
		raise ValueError, "I don't know how to construct an order-%d spline with variance %f" % (order, sigma)

def slice_axis(a, callback, slices=None, axis=0, current=0):
	"""Call a function on arbitrary 1-d slices of an array"""
	if slices is None:
		slices = [slice(None)]*a.ndim
	if current == a.ndim - 1:
		if current == axis:
			callback(a, slices)
		else:
			for i in xrange(a.shape[current]):
				myslice = list(slices)
				myslice[current] = i
				callback(a, myslice)
	elif current == axis:
		slice_axis(a, callback, slices, axis, current+1)
	else:
		for i in xrange(a.shape[current]):
			myslice = list(slices)
			myslice[current] = i
			slice_axis(a, callback, myslice, axis, current+1)

def convolve(spline, dim = -1, approx_order = 0, sigma = 100, verbose = False):
	"""This, my friends, is where the magic happens."""
	
	ndim = spline.coefficients.ndim
	if dim < 0:
		dim += ndim
	
	nsplines = spline.coefficients.shape[dim]
	order = spline.order[dim]
	
	k = order + 1
	q = approx_order + 1
	convorder = k + q - 1
	
	if verbose:
		print 'order %d * order %d -> order %d' % (k-1, q-1, convorder)
		print rho.size - convorder - 1,'splines'
	
	x = spline.knots[dim]
	y = pseudogauss_knots(approx_order, sigma)

	# Construct the convolved knot field
	rho = numpy.unique(numpy.array([xi + yi for xi in x for yi in y]))
	rho.sort()
	
	nsplines_conv = rho.size - convorder - 1
	
	# Construct a new spline table to hold the convolved surface
	newspline = copy.deepcopy(spline)
	shape = list(spline.coefficients.shape)
	shape[dim] = nsplines_conv
	newspline.coefficients = numpy.zeros(tuple(shape))
	newspline.order[dim] = convorder
	newspline.knots[dim] = rho
	newspline.extents[dim] = (rho[convorder], rho[-convorder-1])
	
	# Build up a matrix that transforms coefficients on the original knot vector
	# in the chosen dimension to coefficients on the convolved knot vector
	trafo = numpy.empty((nsplines_conv, nsplines))
	for i in xrange(nsplines_conv):
		trafo[i] = convolution_row(x, k-1, y, q-1, rho, i)

	# Apply the transformation to each slice of the knot field
	def convert(coefficients, slice_):
		newspline.coefficients[slice_] = numpy.dot(trafo, coefficients[slice_])	
	slice_axis(spline.coefficients, convert, axis=dim)
	
	return newspline

==> photospline/python/photospline/glam/glam.py <==
import numpy
from .. import splinetable
from bspline import *

import nnls as nnls_mockup
from scipy.optimize import nnls

def box(A,B):
	ea = numpy.ones((1,A.shape[1]),float)
	eb = numpy.ones((1,B.shape[1]),float)
	
	return numpy.matrix(numpy.asarray(numpy.kron(A, eb)) * \
	    numpy.asarray(numpy.kron(ea, B)))

def rho(A,B,p):
	sa = A.shape
	sb = B.shape

	newaxes = range(p,B.ndim) + range(0,p)

	B = B.transpose(newaxes)
	nonp = numpy.prod([B.shape[i] for i in range(1,B.ndim)])
	B = numpy.reshape(B,(B.shape[0],nonp))
	
	C = numpy.asarray(A.transpose() * numpy.matrix(B))
	C = numpy.reshape(C,[A.shape[1]] + [sb[i] for i in newaxes[1:]])

	# Now invert the permutation we did to B on C
	invaxes = newaxes[:]
	for i in range(0,len(newaxes)): invaxes[newaxes[i]] = i
	C = C.transpose(invaxes)

	return C

def fit(z,w,coords,knots,order,smooth,
		periods=None,penalties={2:None},bases=None,iterations=1,monodim=None,dump=False):
	"""
	Fit gridded data to a B-spline surface.
	
	:param z: An ndarray containing the data to be fit
	:param w: An ndarray of weights for each data point. If you don't
	          want to weight the data points differently from each
	          other, use uniform weights (e.g. numpy.ones(z.shape)).
	:param coords: A list of coordinate axes giving the location of
	               the data points in each dimension. Each coordinate
	               axis must have the same length as the corresponding
	               dimension in *z*.
	:param knots: A sequence of knot vectors, each giving the location
	              of the B-spline knots in the cooresponding dimension.
	:param order: The order of the B-spline surface. If this is a single
	              integer the order will be the same for all dimensions;
	              you can also pass a list of integers to specify the
	              order to use in each dimension individually.
	:param smooth: The global smoothing parameter :math:`\lambda`. This
	               will be used only if no dimension-specific smoothing
	               is specified in *penalties*.
	:param periods: A list of floats, each giving the periodicity of
	                the corresponding dimension. If the periodicity is
	                nonzero, the fit will use a periodic B-spline
	                basis in that dimension where the ends are identical
	                by construction. This functionality is only
	                implemented in *glam*; *spglam* will silently ignore
	                the periodicity of the basis.
	:param penalties: A dictionary giving the penalty term to apply
	                  along each dimension. Each key-value pair
	                  specifies an order of penalty and the coefficient
	                  of that penalty order in each dimension. For
	                  example, to apply second-order penalties in the
	                  first three dimensions and a third-order penalty
	                  in the fourth (all with :math:`\lambda=1`), you
	                  would pass ``{2:[1,1,1,0], 3:[0,0,0,1]}``. If the
	                  coefficient list is ``None`` (as it is by default),
	                  the :math:`\lambda` specified by *smooth* will be
	                  used for all dimensions.
	:param monodim: If set to a non-negative integer, the spline surface
	                will be forced to be monotonic along the corresponding
	                dimension.
	                
	                .. note:: This involves solving a non-negative least \
	                   squares problem, and is thus significantly slower \
	                   than an unconstrained fit.
	:returns: SplineTable - the fit result
	"""
	ndim=z.ndim

	table = splinetable.SplineTable()
	table.knots = knots
	table.order = order

	order = numpy.asarray(order,dtype=long)
	if order.size == 1:
		order = order * numpy.ones(len(knots),dtype=long)
	
	# the user can pass an arbitrary linear combination of penalty orders
	penorder = [dict() for i in xrange(len(knots))]
	for o,coefficients in penalties.items():
		if int(o) <= 0:
			raise ValueError, "Penalty order must by > 0 (not %s)" % o
		if coefficients is None:
			# if no coefficient is specified, use the smoothness (old behavior)
			coefficients = smooth
		coefficients = numpy.asarray(coefficients,dtype=float)	
		if coefficients.size == 1:
			coefficients = coefficients * numpy.ones(len(knots),dtype=float)
		for i,coeff in enumerate(coefficients):
			penorder[i][int(o)] = coeff
	
	if periods == None:
		periods = numpy.zeros(len(knots))
	table.periods = periods

	nsplines = []
	for i in range(0,len(knots)):
		if periods[i] == 0:
			nsplines.append(len(knots[i])-order[i]-1)
		else:
			nsplines.append(len(knots[i]))		

	print "Calculating spline basis..."

	if bases == None:
		Basis = [splinebasis(knots[i],order[i],coords[i],periods[i]) for i in range(0,ndim)]
	else:
		Basis = [numpy.matrix(i) for i in bases]
	
	if monodim is not None:
		# multiplying by a lower-triangular matrix sums b-spline coefficients
		# to yield t-spline (cumulative) coefficients
		L = numpy.tril(numpy.ones((nsplines[monodim],nsplines[monodim])))
		# the b-spline coefficients are the differences between the t-spline coefficients
		Linv = numpy.linalg.inv(L)
		Basis[monodim] = numpy.dot(Basis[monodim],L)

	print "Calculating penalty matrix..."

	def calcP(nsplines, knots, dim, order, porders):
		nspl = nsplines[dim]
		knots = knots[dim]

		def divdiff(knots, m, i):
			# Calculate divided difference coefficients
			# in order to estimate derivatives.

			if m == 0:
				return numpy.asarray([1.])

			num = numpy.append(0,divdiff(knots,m-1,i+1)) - numpy.append(divdiff(knots,m-1,i),0)
			dem = (knots[i+order+1] - knots[i+m])/(order-(m-1))
			return num/dem
		
		if dim == monodim:
			L = numpy.tril(numpy.ones((nsplines[monodim],nsplines[monodim]),dtype=numpy.double))
		
		def penalty_matrix(penorder):
			D = numpy.zeros((nspl-penorder,nspl),dtype=float)
			for i in range(0, len(D)):
				D[i][i:i+penorder+1] = divdiff(knots,penorder,i)
				
			if dim == monodim:
				D = numpy.dot(D,L)
			return numpy.asmatrix(D)

		DtD = numpy.zeros((nspl,nspl))
		for porder,coeff in porders.items():
			if coeff == 0: continue
			D1 = penalty_matrix(porder)
			DtD += coeff * D1.transpose() * D1

		def prodterm(i):
			if (i == dim):
				return DtD
			else:
				return numpy.eye(nsplines[i],dtype=float)

		a = prodterm(0)
		i = 1
		while i < ndim:
			b = prodterm(i)
			a = numpy.kron(a,b)
			i = i+1

		return a

	P = calcP(nsplines,knots,0,order[0],penorder[0])
	for i in range(1,ndim):
		P = P + calcP(nsplines,knots,i,order[i],penorder[i])
	# P = smooth*P

	sidelen = numpy.product(nsplines)
	a = numpy.reshape(numpy.zeros(sidelen,float),nsplines)

	print "Reticulating splines..."

	n = 0
	while n < iterations:
		n = n+1

		F = w
		R = w*z
		for i in range(0,ndim):
			print "\tProcessing dimension",i
			F = rho(box(Basis[i],Basis[i]),F,i)
			R = rho(Basis[i],R,i)

		Fshape = []
		for i in range(0,ndim): Fshape.extend([nsplines[i],nsplines[i]])
		F = numpy.reshape(numpy.asarray(F), Fshape)

		# Now transpose F: first the even axes, then the odd
		Fshape = range(0,F.ndim,2) + range(1,F.ndim,2)
		F = F.transpose(Fshape)

		F = numpy.reshape(F,(sidelen,sidelen))
		r = numpy.reshape(R,(sidelen,1))

		F = F + P
		
		print "Computing iteration %d least squares solution..." % n
		
		if dump:
			numpy.save('AtA',F)
			numpy.save('Atb',r)

		if n > 1:
			# fit for residual on further iterations
			x = numpy.reshape(a,r.shape)
			r = numpy.asarray(r - F*x)
			resid = (r**2).sum()
			print 'The sum of squared residuals is %e'%resid
		
		if monodim is not None:
			print '%d negative coefficients' % (a < 0).sum()
		
		if monodim is None:
			result = numpy.linalg.lstsq(F, r)
		else:
			# result = nnls(numpy.asarray(F),numpy.asarray(r).flatten())
			# result = (nnls_mockup.nnls(F,r),)
			# result = (nnls_mockup.nnls_normal(F,r),)
			result = (nnls_mockup.nnls_normal_block(F,r),)
			#result = (nnls_mockup.nnls_normal_block3(F,r),)
			# result = (nnls_mockup.nnls_normal_block4(F,r),)
		
		coefficients = numpy.reshape(result[0],nsplines)
		
		if n == 1:
			a = coefficients
		else:
			a = a + coefficients			
		
	if monodim is not None:
		def t_to_b(t_coeff):
			b_coeff = numpy.dot(L,t_coeff)
			return b_coeff
		a = numpy.apply_along_axis(t_to_b,monodim,a)

	table.coefficients = a
	return table

def monotonize(table,monodim=0):
	"""Use the t-spline hammer to enforce monotonicity along one axis"""
	print "Futzing with t-spline basis"
	
	nsplines = []
	for i in range(0,len(table.knots)):
		if table.periods[i] == 0:
			nsplines.append(len(table.knots[i])-table.order[i]-1)
		else:
			nsplines.append(len(table.knots[i]))
	
	# multiplying by a lower-triangular matrix sums b-spline coefficients
	# to yield t-spline (cumulative) coefficients
	L = numpy.tril(numpy.ones((nsplines[monodim],nsplines[monodim])))
	# the b-spline coefficients are the differences between the t-spline coefficients
	Linv = numpy.linalg.inv(L)
	
	def futz(b_coefficients):
		# first, convert b-spline coefficients to t-spline coefficients
		coefficients = numpy.dot(Linv,b_coefficients)
		for i in xrange(len(coefficients)):
			a = coefficients[i]
			if a < 0:
				print 't-spline coeff %d = %e' % (i,a)
				if (i > 0) and (coefficients[i-1]+a >= 0): 
					# we're coming out of an (over-)ring; add back'erds
					coefficients[i-1] += a
					coefficients[i] = 0
				elif i+1 < len(coefficients):
					# we're going in to an (under-)ring; add forwards
					coefficients[i+1] += a
					coefficients[i] = 0

		# now, convert back to a b-spline basis
		coefficients = numpy.dot(L,coefficients)
		return coefficients
	table.coefficients = numpy.apply_along_axis(futz,monodim,table.coefficients)
	return table

def grideval(table, coords, bases=None):
	"""
	Evaluate a spline surface on a coordinate grid
	
	:param table: The spline surface to be evaluated
	:param coords: A sequence of coordinate axes, one
	               for each dimension in the spline table.
	:returns: an array of values, one for point in the tensor
	          product of the supplied axes 
	>>> spline.coefficients.ndim
	2
	>>> grideval(spline, [[0, 0.5, 1.0], [0.5, 1.0]])
	array([[ 1482.110672  ,  4529.49084473],
	       [ 1517.94447213,  4130.34708567],
	       [ 1506.64602055,  3425.31209966]])
	"""
	results = table.coefficients
	order = numpy.asarray(table.order,dtype=long)
	if order.size == 1:
		order = order * numpy.ones(len(table.knots),dtype=long)

	if bases == None:
		Basis = [splinebasis(table.knots[i], order[i],coords[i],
		    table.periods[i]) for i in range(0,len(table.knots))]
	else:
		Basis = bases

	for i in range(0,results.ndim):
		results = rho(Basis[i].transpose(),results,i)

	return results



==> photospline/python/photospline/glam/glamhist.py <==
import numpy
import sys

try:
	from .. import spglam as glam
except ImportError:
	print "SPGLAM not found, falling back on Python GLAM..."
	import glam

def fithist(data, weights, bins, nknots, smooth, link, ranges = None, penorder=1, verbose=True):
	ndim = data.ndim
	knots = []
	if ranges == None:
		ranges = numpy.column_stack((data.min(0),data.max(0)))

	nknots = numpy.asarray(nknots,dtype=long)
	if nknots.size == 1:
		nknots = nknots * numpy.ones(len(ranges),dtype=long)

	print "Axis lengths:"
	for i in range(0,len(ranges)):
		r = ranges[i]
		print "\t",r[0],"-",r[1]
		space = (r[1] - r[0])/nknots[i]
		knots.append(numpy.linspace(r[0]-2*space - 0.1,r[1]+2*space + 0.1,
		    nknots[i]+5))

	print "Histogramming..."

	z,axes = numpy.histogramdd(data,bins=bins,normed=True,weights=weights)
	for i in range(0,len(axes)):
		x = axes[i]
		x = x + (x[1] - x[0])/2.
		x.resize(x.size - 1)
		axes[i] = x

	# Get the actual bin counts for weighting the fit
	counts = numpy.histogramdd(data,bins=bins,normed=False)[0]

	print "Loaded histogram with dimensions ",z.shape

	# Compute weights and transform data according to the link function
	# Set weights proportional to the (Poisson) variance: 1 + counts 

	z = link(z)
	w = counts + 1

	# Hose data points where the link function blew up, setting their weights to 0 
	w[numpy.isinf(z)] = 0
	w[numpy.isnan(z)] = 0
	z[numpy.isinf(z)] = 0
	z[numpy.isnan(z)] = 0

	print "Beginning spline fit..."

	table = glam.fit(z,w,axes,knots,2,smooth,penalties = {penorder:[smooth]*len(ranges)})

	if verbose:
		smoothed = glam.grideval(table,axes)
		mask = numpy.logical_and(w > 0, z > 0)
		resid = (smoothed - z)[mask]
		fracresid = ((smoothed - z)/z)[mask]

		print "Fit Statistics:"
		print "\tMaximum Deviation from Data:",numpy.max(numpy.abs(resid))
		print "\tRMS Deviation from Data:",numpy.sqrt(numpy.mean(resid**2))
		print "\tMax Fractional Deviation from Data:",numpy.max(numpy.abs(fracresid))
		print "\tMean Fractional Deviation from Data:",numpy.mean(numpy.abs(fracresid))

	return table



==> photospline/python/photospline/glam/nnls.py <==
import numpy as n
import scipy.linalg

def lusolve(A,b):
	lu = scipy.linalg.lu_factor(A)
	solution = scipy.linalg.lu_solve(lu,b)
	return solution
	
def cholsolve(A,b):
	chol = scipy.linalg.cho_factor(A)
	solution = scipy.linalg.cho_solve(chol,b)
	return solution


def nnls(A,b,verbose=True):
	"""A mockup of the Lawson/Hanson active set algorithm
	
	See:
	A Comparison of Block Pivoting and Interior-Point Algorithms for Linear Least Squares Problems with Nonnegative Variables
	Author(s): Luis F. Portugal, Joaquim J. Judice, Luis N. Vicente
	Source: Mathematics of Computation, Vol. 63, No. 208 (Oct., 1994), pp. 625-643
	Published by: American Mathematical Society
	Stable URL: http://www.jstor.org/stable/2153286
	"""
	# let's have the proper shape
	A = n.asarray(A)
	b = n.asarray(b).reshape(b.size)
	# step 0
	F = [] # passive (solved for) set
	G = range(A.shape[0]) # active (clamped to zero) set
	x = n.zeros(A.shape[0])
	
	y = -n.dot(A.transpose(),b)
	
	if verbose:
		def log(mesg):
			print mesg
	else:
		def log(mesg):
			pass
	
	iterations = 0
	lstsqs = 0
	while True:
		iterations += 1
		# step 1
		if len(G) == 0:
			log("Active set empty, terminating after %d iterations (%d least squares computed)" % (iterations,lstsqs))
			break # the active set is the whole set, we're done
		r_G = y[G].argmin()
		r = G[r_G]
		# print x,y
		if y[r] >= 0:
			log("Dual vector is all positive, terminating after %d iterations (%d least squares computed)" % (iterations,lstsqs))
			break # x is the optimal solution, we're done
		log("Moving %d into active set" % r)
		F.append(r); F.sort()
		G.remove(r)
		feasible = False
		while not feasible:
			# print 'F:',F
			# print 'G:',G
			# step 2
			log("Unconstrained solve: %s, %s" % (A[:,F].shape,b.shape))
			x_F = n.linalg.lstsq(A[:,F],b)[0]
			lstsqs += 1
			if (x_F >= 0).all():
				x[F] = x_F
				feasible = True
			else:
				# if the new trial solution gained a negative element
				mask = (x_F <= 0)
				theta = x[F]/(x[F] - x_F)
				
				r_F = theta[mask].argmin()
				alpha = theta[mask][r_F]
				r = n.array(F)[mask][r_F]
				x[F] = x[F] + alpha*(x_F-x[F])
				log("Moving %d to passive set" % r)
				F.remove(r)
				G.append(r); G.sort()
		# step 3
		y[:] = 0
		y[G] = n.dot(A[:,G].transpose(),(n.dot(A[:,F],x[F])-b))
	return x

def nnls_normal(AtA,Atb,verbose=True):
	"""A mockup of the Lawson/Hanson active set algorithm for pre-formulated normal equations
	
	This version starts from the unconstrained solution (which may be moderately faster)"""
	# let's have the proper shape
	AtA = n.asarray(AtA)
	Atb = n.asarray(Atb).reshape(Atb.size)
	nvar = AtA.shape[0]
	maxiter = 3*nvar
	# step 0
	F = [] # passive (solved by unconstrained least squares) set
	G = range(nvar) # active (clamped to zero) set
	x = n.zeros(nvar)

	if verbose:
		def log(mesg):
			print mesg
	else:
		def log(mesg):
			pass

	# variant: initialize with unconstrained solution
	x = lusolve(AtA,Atb)
	mask = x < 0
	indices = n.arange(x.size)
	F = list(indices[n.logical_not(mask)])
	G = list(indices[mask])
	x[mask] = 0
	y = n.zeros(x.size)
	y[G] = n.dot(AtA[:,F][G,:],x[F]) - Atb[:,G]
	log(F)
	log(G)
	log(x)
	log(y)

	iterations = 0
	lstsqs = 0
	
	while True:
		iterations += 1
		# step 1
		if iterations > 1:
			if len(G) == 0:
				log("Active set empty, terminating after %d iterations (%d LU solves)" % (iterations,lstsqs+1))
				break # the passive set is the whole set, we're done
			r_G = y[G].argmin()
			r = G[r_G]
			# print x,y
			if y[r] >= 0:
				log("Dual vector is all positive, terminating after %d iterations (%d LU solves)" % (iterations,lstsqs+1))
				break # x is the optimal solution, we're done
			log("Moving %d into active set" % r)
			F.append(r); F.sort()
			G.remove(r)
		feasible = False
		while not feasible:
			# print 'F:',F
			# print 'G:',G
			# step 2
			
			# x_F = n.linalg.lstsq(A[:,F],b)[0]
			# select only the bits of A^T*A that apply to coefficients F
			AtA_F = AtA[:,F][F,:]
			Atb_F = Atb[:,F]
			log("Unconstrained solve: %s, %s" % (AtA_F.shape,Atb_F.shape))
			x_F = lusolve(AtA_F,Atb_F)
			lstsqs += 1
			if (x_F >= 0).all():
				x[F] = x_F
				feasible = True
			else:
				# if the new trial solution gained a negative element,
				# find the worst offending coefficient and move it back to the passive set
				mask = (x_F <= 0)
				theta = x[F]/(x[F] - x_F)
				r_F = theta[mask].argmin()
				alpha = theta[mask][r_F]
				r = n.array(F)[mask][r_F]
				x[F] = x[F] + alpha*(x_F-x[F])
				log("Moving %d to passive set" % r)
				F.remove(r)
				G.append(r); G.sort()
		# step 3
		y[:] = 0
		y[G] = n.dot(AtA[:,F][G,:],x[F]) - Atb[:,G]
	return x

def nnls_normal_block(AtA,Atb,verbose=True):
	"""A mockup of the Portugal/Judice/Vicente block-pivoting algorithm for pre-formulated normal equations
	
	See:
	A Comparison of Block Pivoting and Interior-Point Algorithms for Linear Least Squares Problems with Nonnegative Variables
	Author(s): Luis F. Portugal, Joaquim J. Judice, Luis N. Vicente
	Source: Mathematics of Computation, Vol. 63, No. 208 (Oct., 1994), pp. 625-643
	Published by: American Mathematical Society
	Stable URL: http://www.jstor.org/stable/2153286
	"""
	# let's have the proper shape
	AtA = n.asarray(AtA)
	Atb = n.asarray(Atb).reshape(Atb.size)
	nvar = AtA.shape[0]
	maxiter = 3*nvar
	
	if verbose:
		def log(mesg):
			print mesg
	else:
		def log(mesg):
			pass
	
	# step 0
	F = [] # passive (solved by unconstrained least squares) set
	G = range(nvar) # active (clamped to zero) set
	x = n.zeros(nvar)
	y = -Atb
	
	ninf = nvar + 1 # number of infeasible coefficients
	max_trials = 10 # number of block pivots to try before resorting to Murty's method
	
	p = max_trials
	iterations = 0
	
	while iterations < maxiter:
		iterations += 1
		if (x[F] >= 0).all() and (y[G] >= 0).all():
			log('All coefficients are positive, terminating after %d iterations' % iterations)
			break
		H1 = n.array(F)[x[F] < 0]
		H2 = n.array(G)[y[G] < 0]
		current_ninf = len(H1) + len(H2)
		if current_ninf < ninf:
			ninf = current_ninf
			p = max_trials
		elif current_ninf >= ninf:
			if p >= 1:
				p -= 1
			else: # Murty's method (pick the last infeasible coordinate)
				rmax1 = max(H1)
				rmax2 = max(H2)
				if rmax1 > rmax2:
					H1 = [rmax1]; H2 = []
				else:
					H1 = []; H2 = [rmax2]
		# shuffle infeasible coefficients between sets
		log('infeasibles: %d'%ninf)
		for r in H1:
			F.remove(r); G.append(r)
		for r in H2:
			G.remove(r); F.append(r)
		F.sort(); G.sort()
		AtA_F = AtA[:,F][F,:]
		Atb_F = Atb[:,F]
		log("Unconstrained solve for %d of %d coefficients" % (len(F),nvar))
		x[F] = cholsolve(AtA_F,Atb_F)
		x[G] = 0
		y[F] = 0
		y[G] = n.dot(AtA[:,F][G,:],x[F]) - Atb[:,G]
	if iterations == maxiter:
		print 'Hooo boy, this turned out badly'
	return x
	
def nnls_normal_block3(AtA,Atb,verbose=True):
	"""A mockup of a variant Adlers BLOCK3 algorithm for pre-formulated
	normal equations (lower bounds at zero only). This algorithm always reduces
	the magnitude of the residual, and is thus finite.

	See:
	http://citeseerx.ist.psu.edu/viewdoc/summary?doi=10.1.1.32.8173
	"""
	# let's have the proper shape
	AtA = n.asarray(AtA)
	Atb = n.asarray(Atb).reshape(Atb.size)
	nvar = AtA.shape[0]
	maxiter = 3*nvar

	if verbose:
		def log(mesg):
			print mesg
	else:
		def log(mesg):
			pass

	# start at the unconstrained solution, orthogonally projected into the
	# feasible space
	x = cholsolve(AtA,Atb)
	mask = x < 0
	F = list(n.nonzero(n.logical_not(mask))[0]) # passive set
	G = list(n.nonzero(mask)[0]) # active set
	H1 = [] # coefficients to be constrained
	H2 = [] # coefficients to be freed

	# keep parallel passive and active sets that reflect the current
	# state of the factorization
	set_F = []
	set_G = []
	
	x[G] = 0
	y = n.zeros(nvar)
	y[G] = n.dot(AtA[:,F][G,:],x[F]) - Atb[:,G]
	
	iterations = 0
	lstsqs = 0
	residual_calcs = 0
	# Heuristic numerical-instability-avoiding tolerance from Adlers' thesis
	KKT_TOL = n.finfo(n.double).eps * nvar * 1e3
	log("Stopping tolerance: %e" % KKT_TOL)

	def modify_factor(F,G,H1,H2):
		"""In the C implementation, we would refactorize AtA here."""
		for r in H1:
			F.remove(r)
			G.append(r)
		for r in H2:
			G.remove(r)
			F.append(r)
		if len(H1) > 0: del H1[:]
		if len(H2) > 0: del H2[:]
		F.sort()
		G.sort()

	while iterations < maxiter:
		iterations += 1
		# use set_G if the column partition is out of sync with the factorization
		# state, otherwise G
		G_ = set_G if len(set_G) > 0 else G
		if len(G_) == 0:
			log("Active set empty, terminating after %d iterations (%d factorizations, %d residual calculcations)" % (iterations,lstsqs+1,residual_calcs))
			break # the passive set is the whole set, we're done
		H2 = list(n.array(G_)[y[G_] < -KKT_TOL])
		# H1 and H2 must be disjoint, so we have some extremely silly
		# conflict resolution to do here. A coefficient could have been
		# marked for constraint at the end of the inner loop and then freed
		# for having a large Lagrange multiplier here. In this case, the modification
		# is a no-op and the index should be removed from both H1 and H2.
		if (len(H1) > 0):
			# copy list to avoid b0rking iterators
			for r in list(H2):
				if r in H1:
					H1.remove(r)
					H2.remove(r)
		if len(H2) == 0:
			log("Lagrange multipliers are all non-negative, terminating after %d iterations (%d factorizations, %d residual calculations)" % (iterations,lstsqs+1,residual_calcs))
			break # x is the optimal solution, we're done
		log("\tFreeing %d coefficients (y_min = %e)" % (len(H2), y[H2].min()))
		# get ride of the temporary partitioning
		if len(set_G) > 0: del set_G[:]
		if len(set_F) > 0: del set_F[:]
		feasible = False
		while not feasible:
			log("Unconstrained solve for %d of %d coefficients" % (len(F),nvar))
			log("\tRecomputing factorization from scratch (F[%d], G[%d], H1[%d], H2[%d)"%(len(F), len(G), len(H1), len(H2)))
			# update factorization state (clearing H1 and H2)
			print 'F',F
			print 'G',G
			print 'H1',H1
			print 'H2',H2
			modify_factor(F, G, H1, H2)
			AtA_F = AtA[:,F][F,:]
			Atb_F = Atb[:,F]
			x_F = cholsolve(AtA_F,Atb_F)
			lstsqs += 1
			infeasible = x_F < 0
			if not infeasible.any():
				# the new solution doesn't violate any constraints,
				# so F doesn't change
				x[F] = x_F
				feasible = True
				log("\tStep is entirely feasible")
			elif (x[F][infeasible] < KKT_TOL).all():
				# In this case, any appreciable movement along the descent direction will encounter
				# a boundary, so we can't improve the solution at all without modifying
				# the constraints. Constrain any coefficients at the boundary.
				H1 += list(n.array(F)[infeasible])
				x[H1] = 0
				log("\tConstraining %d/%d coefficients (descent at boundary)" % (infeasible.sum(), infeasible.size))
			else:
				# the new solution violates at least one constraint => find the longest
				# distance we can move toward the new solution without increasing the
				# value of the objective function
				
				# the vector from the current solution to the minimum of ||AtA[F,:][:,F] - b[F]||
				descent = x_F - x[F]
				# Ideally, we'd like to scale the descent vector continuously and find the largest
				# one that still reduces the magnitude of the residual, but that way lies madness.
				# Instead, choose from amongst the set of descent scales that would make one of 
				# the coefficients in F exactly zero.
				alphas = (x[F]/(x[F]-x_F))[infeasible]
				# sort the candidate descent scales in descending order,
				# starting with 1 (a jump directly to the subspace minimum)
				alphas = [1.0] + list(n.sort(alphas[(alphas < 1)&(alphas > KKT_TOL)])[::-1])
				
				def subresidual(x):
					return n.dot(x[F].transpose(), n.dot(AtA_F, x[F])) - 2*n.dot(x[F].transpose(), Atb_F)
				
				residual = subresidual(x)
				residual_calcs += 1
				gotcha = False
				for alpha in alphas:
					x_candidate = x.copy()
					x_candidate[F] += alpha*descent
					# project canidate into feasible space
					candidate_infeasibles = list(n.array(F)[x_candidate[F] < 0])
					x_candidate[x_candidate < 0] = 0
					candidate_residual = subresidual(x_candidate)
					residual_calcs += 1
					# find the largest step that reduces the residual in the overall problem
					if candidate_residual <= residual:
						# we can reduce the objective function by moving towards the subspace minimum
						# update the solution and zero newly-infeasible coefficients
						log("\talpha = %- e, d_residual = %- e, residual = %- .20e" % (alpha,candidate_residual-residual,candidate_residual))
						x[F] = x_candidate[F]
						#print "xcand: " + " ".join(["%- .1e"%f for f in x_candidate[F]])
						# XXX: the partition changes here. when to update F?
						H1 += candidate_infeasibles
						#print 'H1:',H1
						H1.sort()

						x[G] = 0
						feasible = True
						gotcha = True
						break
				if not gotcha:
					# we've encountered the worst case, in which no reduction of the objective function is possible.
					# Constrain all the infeasible coefficients and try again.
					H1 += list(n.array(F)[infeasible])
					x[H1] = 0
					log("\tConstraining %d/%d coefficients (alpha[%d] = 0)" % (infeasible.sum(), infeasible.size, len(alphas)-1))
				
		if len(H1) > 0:
			# the state of the factorization and that of the set partition
			# are temporarily out of sync. Move any negative coefficients to
			# a temporary passive set for the calculation of the Lagrange
			# multipliers.
			set_F = list(F)
			set_G = list(G)
			for r in H1:
				set_F.remove(r)
				set_G.append(r)
			set_G.sort()
			F_ = set_F
			G_ = set_G
			log("\t\tSets out of sync (%d negatives in F)!"%(len(H1)))
		else:
			F_ = F
			G_ = G
		# now that we've made x[F] feasible, update constrained part
		#print 'H1',H1
		#print 'F_',F_
		#print 'G_',G_
		y[:] = 0
		x[G_] = 0
		y[G_] = n.dot(AtA[:,F_][G_,:],x[F_]) - Atb[:,G_]
		#print "x_full: " + " ".join(["%- .1e"%f for f in x])
		#print "y_full: " + " ".join(["%- .1e"%f for f in y])
	if iterations == maxiter:
		print 'Hooo boy, this turned out badly'
	return x
		   
def nnls_normal_block4(AtA,Atb,verbose=True):
	"""A mockup of a variant Adlers BLOCK4 algorithm for pre-formulated
	normal equations (lower bounds at zero only). This algorithm always reduces
	the magnitude of the residual, and is thus finite.
	
	CURRENTLY QUITE BROKEN.

	See:
	http://citeseerx.ist.psu.edu/viewdoc/summary?doi=10.1.1.32.8173
	"""
	# let's have the proper shape
	AtA = n.asarray(AtA)
	Atb = n.asarray(Atb).reshape(Atb.size)
	nvar = AtA.shape[0]
	maxiter = 3*nvar

	if verbose:
		def log(mesg):
			print mesg
	else:
		def log(mesg):
			pass

	# start at the unconstrained solution, orthogonally projected into the
	# feasible space
	x = cholsolve(AtA,Atb)
	mask = x < 0
	F = list(n.nonzero(n.logical_not(mask))[0]) # passive set
	G = list(n.nonzero(mask)[0]) # active set
	
	x[G] = 0
	y = n.zeros(nvar)
	y[G] = n.dot(AtA[:,F][G,:],x[F]) - Atb[:,G]
	
	iterations = 0
	lstsqs = 0
	KKT_TOL = n.finfo(n.double).eps

	def modify_factor(F,G,H1,H2):
		"""In the C implementation, we would refactorize AtA here."""
		for r in H1:
			F.remove(r)
			G.append(r)
		for r in H2:
			G.remove(r)
			F.append(r)
		F.sort()
		G.sort()

	while iterations < maxiter:
		iterations += 1
		# step 1
		H1 = n.array(F)[x[F] < 0]
		H2 = n.array(G)[y[G] < -KKT_TOL]
		if (H1.size == 0 and H2.size == 0):
			log("Optimal, terminating after %d iterations (%d solves)" % (iterations,lstsqs+1))
			break

		modify_factor(F, G, H1, H2)

		AtA_F = AtA[:,F][F,:]
		Atb_F = Atb[:,F]
		log("Unconstrained solve for %d of %d coefficients" % (len(F),nvar))
		x_F = cholsolve(AtA_F,Atb_F)
		lstsqs += 1
		infeasible = x_F < 0
		feasible = False

		if not infeasible.any():
			x[F] = x_F
			log("\tStep is entirely feasible")
		elif (x[F][infeasible] == 0).all():
			# In this case, any movement along the descent direction will encounter
			# a boundary, so we can't improve the solution at all without modifying
			# the constraints.
			# Pick an infeasible coefficient and constrain it.
			r = n.array(F)[infeasible][-1]
			# XXX HACK: force this coefficient to go negative in the next iteration
			x[r] = -KKT_TOL
			log("\tConstraining %d (descent at boundary)"%r)
		else:
			# the new solution violates at least one constraint => find the longest
			# distance we can move toward the new solution without increasing the
			# value of the objective function
			
			# the vector from the current solution to the minimum of ||AtA[F,:][:,F] - b[F]||
			descent = x_F - x[F]
			# Ideally, we'd like to scale the descent vector continuously and find the largest
			# one that still reduces the magnitude of the residual, but that way lies madness.
			# Instead, choose from amongst the set of descent scales that would make one of 
			# the coefficients in F exactly zero.
			alphas = (x[F]/(x[F]-x_F))[infeasible]
			# sort the candidate descent scales in descending order,
			# starting with 1 (a jump directly to the subspace minimum)
			alphas = [1.0] + list(n.sort(alphas[(alphas < 1)&(alphas > 1e-6)])[::-1]) + [0.0]
			
			def subresidual(x):
				return n.dot(x[F].transpose(), n.dot(AtA_F, x[F])) - 2*n.dot(x[F].transpose(), Atb_F)
			residual = subresidual(x)
			gotcha = False
			for alpha in alphas:
				x_candidate = x.copy()
				x_candidate[F] += alpha*descent
				# project canidate into feasible space
				H1 = n.array(F)[x_candidate[F] < 0]
				x_candidate[x_candidate < 0] = 0
				candidate_residual = subresidual(x_candidate)
				# find the largest step that reduces the residual in the overall problem
				if candidate_residual <= residual:
					if alpha == 0:
						# we've encountered the worst case, in which no reduction of the objective function is possible.
						# bound the first infeasible coefficient and try again.
						r = n.array(F)[infeasible][-1]
						# XXX HACK: force this coefficient to go negative in the next iteration
						x[r] = -KKT_TOL
						log("\tConstraining %d (alpha = 0)"%r)
					else:
						# we can reduce the objective function by moving towards the subspace minimum
						# update the solution and zero newly-infeasible coefficients
						log("\talpha = %- e, d_residual = %- e, residual = %- .20e" % (alpha,candidate_residual-residual,candidate_residual))
						x[F] = x_candidate[F]
					break
				
		# now that we've made x[F] feasible, update constrained part
		y[:] = 0
		x[G] = 0
		y[G] = n.dot(AtA[:,F][G,:],x[F]) - Atb[:,G]
	if iterations == maxiter:
		print 'Hooo boy, this turned out badly'
	return x

def test(size=5):
	import pylab as p
	# A = n.random.uniform(size=size*size,low=-1,high=1).reshape((size,size))
	A = n.eye(size)
	x_true = n.random.uniform(size=size,low=-1,high=1)
	b = n.dot(A,x_true)
	x = nnls_normal_block4(A,b)
	p.figure()
	p.plot(x_true,drawstyle='steps-post',label='true')
	p.plot(x,drawstyle='steps-post',label='fit')
	p.legend()
	p.show()


==> photospline/python/photospline/numpy_extensions.py <==
import numpy
import itertools as it

def meshgrid_nd(*arrays,**kwargs):
	"""
	Creates coordinate tensors from an arbitrary number of one-dimensional
	coordinate vectors. With 2 arguments, the behavior is identical to
	numpy.meshgrid.
	
	This can be useful, e.g. for evaluating a function that takes ndarrays
	on an N-dimensional without resorting to numpy.vectorize or explicit
	loops.
	
	The dimensions of the returned array are transposed: the coordinate given
	by the first argument varies most quickly, followed by the second, etc.
	This matches the behavior of numpy.meshgrid. To get an array with
	dimensions in lexographical order, pass lex_order=True:
	
	>>> x,y,z=numpy.arange(0,3),numpy.arange(4,6),numpy.arange(7,10)
	>>> X,Y,Z=numpy.meshgrid_nd(x,y,z,lex_order=False)
	>>> X
	array([[[0, 1, 2],
	        [0, 1, 2]],

	       [[0, 1, 2],
	        [0, 1, 2]],

	       [[0, 1, 2],
	        [0, 1, 2]]])
	>>> Y
	array([[[4, 4, 4],
	        [5, 5, 5]],

	       [[4, 4, 4],
	        [5, 5, 5]],

	       [[4, 4, 4],
	        [5, 5, 5]]])
	>>> Z
	array([[[7, 7, 7],
	        [7, 7, 7]],

	       [[8, 8, 8],
	        [8, 8, 8]],

	       [[9, 9, 9],
	        [9, 9, 9]]])
	>>> X,Y,Z=numpy.meshgrid_nd(x,y,z,lex_order=True)
	>>> X
	array([[[0, 0, 0],
	        [0, 0, 0]],

	       [[1, 1, 1],
	        [1, 1, 1]],

	       [[2, 2, 2],
	        [2, 2, 2]]])
	>>> Y
	array([[[4, 4, 4],
	        [5, 5, 5]],

	       [[4, 4, 4],
	        [5, 5, 5]],

	       [[4, 4, 4],
	        [5, 5, 5]]])
	>>> Z
	array([[[7, 8, 9],
	        [7, 8, 9]],

	       [[7, 8, 9],
	        [7, 8, 9]],

	       [[7, 8, 9],
	        [7, 8, 9]]])
	
	"""
	asarrays = map(numpy.asarray,arrays)
	for ar in asarrays:
		if len(ar.shape) != 1: 
			raise ValueError, "arguments must be 1-d arrays"
	dims = map(len,asarrays)
	out = []
	nD = len(dims)
	for i,arr,dim in it.izip(it.count(),asarrays,dims):
		shape = [1]*nD
		shape[nD-1-i] = dim
		x = arr.reshape(*shape)
		for j,k in it.izip(xrange(nD),reversed(xrange(nD))):
			if k==i: continue
			x = x.repeat(dims[k],axis=j)
		if kwargs.get('lex_order',False): x = x.transpose()
		out.append(x)
	return tuple(out)
	
# hook it in to numpy
numpy.meshgrid_nd = meshgrid_nd

import numpy.core.numeric as _nx
from numpy.core.numeric import asarray, zeros, newaxis, outer, \
	 concatenate, isscalar, array, asanyarray
from numpy.core.fromnumeric import product, reshape
def apply_along_axes(func1d,axis,arrs,*args):
	"""
	Apply a function to 1-D slices along the given axis.

	Execute `func1d(a, *args)` where `func1d` operates on a set of 1-D arrays and `a`
	is a 1-D slice of `arr` along `axis`.

	Parameters
	----------
	func1d : function
		This function should accept 1-D arrays. It is applied to 1-D
		slices of `arr` along the specified axis.
	axis : integer
		Axis along which `arr` is sliced.
	arrs : tuple 
		tuple of input arrays. All arrays must have the same shape
	args : any
		Additional arguments to `func1d`.

	Returns
	-------
	outarr : ndarray
		The output array. The shape of `outarr` is identical to the shape of
		`arr`, except along the `axis` dimension, where the length of `outarr`
		is equal to the size of the return value of `func1d`.  If `func1d`
		returns a scalar `outarr` will have one fewer dimensions than `arr`.

	See Also
	--------
	apply_over_axis : Apply a function over 1-D slices of a single array.
	apply_over_axes : Apply a function repeatedly over multiple axes.

	"""
	arrs = map(asarray,arrs)
	arr = arrs[0]
	nd = arr.ndim
	if axis < 0:
		axis += nd
	if (axis >= nd):
		raise ValueError("axis must be less than arr.ndim; axis=%d, rank=%d."
			% (axis,nd))
	ind = [0]*(nd-1)
	i = zeros(nd,'O')
	indlist = range(nd)
	indlist.remove(axis)
	i[axis] = slice(None,None)
	outshape = asarray(arr.shape).take(indlist)
	for arr in arrs[1:]: 
		if tuple(asarray(arr.shape).take(indlist)) != tuple(outshape):
			raise ValueError("Shape of all input arrays must match in all but the selected dimension.")
	i.put(indlist, ind)
	arglist = tuple(map(lambda arr: arr[tuple(i.tolist())],arrs)) + args
	res = func1d(*arglist)
	#  if res is a number, then we have a smaller output array
	if isscalar(res):
		outarr = zeros(outshape,asarray(res).dtype)
		outarr[tuple(ind)] = res
		Ntot = product(outshape)
		k = 1
		while k < Ntot:
			# increment the index
			ind[-1] += 1
			n = -1
			while (ind[n] >= outshape[n]) and (n > (1-nd)):
				ind[n-1] += 1
				ind[n] = 0
				n -= 1
			i.put(indlist,ind)
			arglist = tuple(map(lambda arr: arr[tuple(i.tolist())],arrs)) + args
			res = func1d(*arglist)
			outarr[tuple(ind)] = res
			k += 1
		return outarr
	else:
		Ntot = product(outshape)
		holdshape = outshape
		outshape = list(arr.shape)
		outshape[axis] = len(res)
		outarr = zeros(outshape,asarray(res).dtype)
		outarr[tuple(i.tolist())] = res
		k = 1
		while k < Ntot:
			# increment the index
			ind[-1] += 1
			n = -1
			while (ind[n] >= holdshape[n]) and (n > (1-nd)):
				ind[n-1] += 1
				ind[n] = 0
				n -= 1
			i.put(indlist, ind)
			arglist = tuple(map(lambda arr: arr[tuple(i.tolist())],arrs)) + args
			res = func1d(*arglist)
			#res = func1d(arr[tuple(i.tolist())],*args)
			outarr[tuple(i.tolist())] = res
			k += 1
		return outarr

numpy.apply_along_axes = apply_along_axes	


==> photospline/python/photospline/splinefitstable.py <==
import splinetable
import pyfits
import numpy

def write(table,path):
	"""
	Write a SplineTable to disk as a FITS file.
	
	:param table: the SplineTable to be written
	:param path: where to save the FITS file.
	
	.. warning:: pyfits will fail to write the file if it already exists.
	"""
	data = pyfits.PrimaryHDU(table.coefficients)
	data.header.update('TYPE','Spline Coefficient Table')

	if getattr(table.order,'__iter__',False):
		for i in range(0,len(table.order)):
			data.header.update('ORDER%d' % i,table.order[i],
			    'B-Spline Order')
	else:
		data.header.update('ORDER',table.order,'B-Spline Order')

	for i in range(0,len(table.periods)):
		data.header.update('PERIOD%d' % i,table.periods[i])

	data.header.update('BIAS',table.bias)
	data.header.update('GEOMETRY',table.geometry)
	data.header.update('LEVEL',table.level)
	data.header.update('GEOTYPE',table.geotype)
	data.header.update('NGROUP',table.ngroup)

	hdulist = pyfits.HDUList([data])

	for i in range(0,len(table.knots)):
		knothdu = pyfits.ImageHDU(table.knots[i],name='KNOTS%d' % i)
		hdulist.append(knothdu)
	
	extents = []
	for i in range(0,len(table.knots)):
		if getattr(table.order,'__iter__',False):
			order = table.order[i]
		else:
			order = table.order

		if i < len(table.extents):
			ext = list(table.extents[i])
		else:
			ext = [table.knots[i][order], table.knots[i][-order-1]]
		extents += ext
	extenthdu = pyfits.ImageHDU(numpy.array(extents, dtype=float), name='EXTENTS')
	hdulist.append(extenthdu)

	hdulist.writeto(path)

def read(path):
	"""
	Read a SplineTable from a FITS file on disk
	
	:param path: the filesystem path to read from
	:returns: SplineTable - the spline surface stored in the given file
	"""
	
	file = pyfits.open(path)
	table = splinetable.SplineTable()

	data = file[0]
	table.coefficients = data.data
	table.periods = []
	table.knots = []
	for i in range(0,table.coefficients.ndim):
		try:
			table.periods.append(data.header['PERIOD%d' % i])
		except KeyError:
			table.periods.append(0.)
		table.knots.append(file['KNOTS%d' % i].data)


	try:
		table.order = data.header['ORDER']
		order = [table.order]*table.coefficients.ndim
	except KeyError:
		table.order = []
		for i in range(0,table.coefficients.ndim):
			table.order.append(data.header['ORDER%d' % i])
		order = table.order

	try:
		extents = file['EXTENTS'].data
	except KeyError:
		extents = []
	
	if len(extents) != 2*table.coefficients.ndim:
		extents = []
		for i in range(0,table.coefficients.ndim):
			extents += [table.knots[i][order[i]], table.knots[i][-order[i]-1]]

	table.extents = zip(extents[:-1:2], extents[1::2])

	try:
		table.bias = data.header['BIAS']
	except KeyError:
		pass
	try:
		table.geometry = data.header['GEOMETRY']
	except KeyError:
		pass
	try:
		table.level = data.header['LEVEL']
	except KeyError:
		pass
	try:
		table.geotype = data.header['GEOTYPE']
	except KeyError:
		pass
	try:
		table.ngroup = data.header['NGROUP']
	except KeyError:
		pass

	return table



==> photospline/python/photospline/splinetable.py <==
class SplineTable:
	def __init__(self):
		# Context information for the fit
		self.order = 2
		self.knots = []
		self.periods = []

		# The tensor-product basis function coefficients
		self.coefficients = None

		# logarithmic bias
		self.bias = 0

		# extent of supported region
		self.extents = []

		# geometry type
		self.geometry = 2
		# geometry class of photonics table (0 is point souce,
		# 1 is inf. muon)
		self.geotype = 0

		# level of photonics table
		self.level = 1

		# group phase velocity if spline is fit
		# from a photonics table
		self.ngroup = -1.0


==> photospline/python/photospline/utils.py <==
import copy
import numpy
import splinefitstable
from glam import glam, bspline

class TableSlice(object):
	"""A slice of a photonics table, with spline CDF and PDF evaluates."""
	table_pdf = None
	table_cdf = None
	spline_pdf = None
	spline_cdf = None
	edges = None
	centers = None
	def __init__(self, table, spline, slices, density = 1):
		self.table = table
		self.spline = spline
		self.slices = slices[:table.values.ndim]
		self.density = density
		self.make_grid()
		if spline.level == 2:
			if len(spline.knots) == 3:
				norm = True
				is_log = False
			else:
				norm = False
				is_log = True
		else:
			if len(spline.knots) == 4:
				norm = True
				is_log = False
			else:
				norm = False
				is_log = True
		self.slice(is_log, norm)
		self.eval(is_log)

	def collapse(self):
		"""Collapse non-extended dimensions, returning 1 or 2-d arrays
		   for use with matplotlib.
		"""
		new = copy.copy(self)
		ext_dims = [i for i in xrange(len(self.centers)) if len(self.centers[i]) > 1]
		new.edges = [self.edges[i] for i in ext_dims]
		new.centers = [self.centers[i] for i in ext_dims]
		return new
		
	def flatten(self):
		"""Flatten grid to columns for use with Gnuplot"""
		coords = numpy.meshgrid_nd(*self.centers,**{'lex_order':True})
		coords = numpy.column_stack(map(lambda arr: arr.reshape(arr.size),coords))
		bigdat = numpy.column_stack((coords,self.table_cdf.flatten()))
		if self.table_pdf is not None:
			bigdat = numpy.column_stack((bigdat,self.table_pdf.flatten()))
    		bigdat = numpy.column_stack((bigdat,self.spline_cdf.flatten()))
		if self.spline_pdf is not None:
    			bigdat = numpy.column_stack((bigdat,self.spline_pdf.flatten()))
		return bigdat

	def make_grid(self, density = 1):
		slices = self.slices
		centers = [bins[_slice] for bins,_slice in zip(self.table.bin_centers,slices)]
		for i,sl in enumerate(slices):
			if isinstance(sl,int):
				centers[i] = numpy.array([centers[i]])
			elif self.density > 1: # add extra grid points in between the bin centers
				gaps = numpy.diff(centers[i])
				extras = []
				for j in xrange(1,self.density):
					scale = j/float(self.density)
					extras.append(centers[i][:-1]+scale*gaps)
				centers[i] = numpy.concatenate(tuple([centers[i]] + extras))
				centers[i].sort()
		self.centers = centers

		widths = [bins[_slice] for bins,_slice in zip(self.table.bin_widths,slices)]
		for i,sl in enumerate(slices):
			if isinstance(sl,int):
				widths[i] = numpy.array([widths[i]])
			elif self.density > 1:
				# subdividing the widths is much easier!
				rep = self.density*numpy.ones(widths[i].size, dtype=int)
				rep[-1] = 1
				widths[i] = (widths[i]/self.density).repeat(rep)
		edges = [c - w/2.0 for c,w in zip(centers,widths)]
		edges = [numpy.append(e, c[-1]+w[-1]/2.0) for e,c,w in zip(edges,centers,widths)]
		self.edges = edges

		if len(self.spline.knots) == 4:
			# XXX: evaluate CDF at right edge of the time bin
			self.centers[3] = self.edges[3][1:]

	def slice(self, is_log = False, norm = True):
		timing = len(self.spline.knots) == 4
		table_pdf = None
		table_cdf = None
		slices = self.slices
		table = self.table
		if self.table.normed and self.slices[-1] == slice(None): # already normed
			table_cdf = self.table.values[slices].copy()
			if timing:
				print table_cdf.shape, table.bin_widths[-1].size
				table_pdf = numpy.append([0],
				    numpy.diff(table_cdf, axis=-1))/table.bin_widths[-1]
		elif self.table.normed:
			# already normed, but we're slicing perpendicular to time.
			# skip the PDF.
			table_cdf = self.table.values[slices].copy()
		elif len(self.spline.knots) == 3:
			# abs spline, just sum amplitudes
			tslices = list(self.slices)[:3]
			tslices += [slice(None)]
			bigslice = self.table.values[tslices]
			table_cdf = numpy.sum(bigslice, axis=-1)
		elif timing and self.slices[-1] == slice(None): # we're slicing in time, compute CDF for slice
			table_slice = self.table.values[slices]
			#table_cdf = numpy.cumsum(table_slice*table.bin_widths[3], axis=-1)
			table_cdf = numpy.cumsum(table_slice, axis=-1)
			#table_pdf = table_slice
			table_pdf = table_slice/table.bin_widths[3]
			if norm:
				normslices = [slice(None)]*len(table_cdf.shape)
				normslices[-1] = -1
				newshape = list(table_cdf.shape)
				newshape[-1] = 1
				normval = table_cdf[tuple(normslices)].reshape(tuple(newshape))
				table_cdf /= normval
				table_pdf /= normval
		else:
			# we're slicing perpendicular to time, so slice in the dim-t plane
			# , compute the CDF, then slice in t
			tslices = list(self.slices)
			if timing:
				tslices[-1] = slice(None)
			else:
				tslices += [slice(None)]
			print tslices
			bigslice = self.table.values[tslices]
			table_cdf = numpy.cumsum(bigslice, axis=-1)
			# remove integer indexes, since those dimensions are already gone
			tslices = [t for t in tslices if not isinstance(t,int)]
			# now slice at the time we want
			tslices[-1] = slices[-1]
			nslice = [slice(None)]*table_cdf.ndim
			nslice[-1] = -1
			normval = table_cdf[nslice]
			table_cdf = table_cdf[tslices]
			if timing:
				# careful! table_pdf is a view into table.values
				table_pdf = table.values[slices].copy()
			else:
				table_cdf = normval
			if norm:
				table_cdf /= normval
				table_pdf /= normval

		if self.density > 1: # insert zeros into table values
			expanded_shape = tuple([s + (self.density-1)*(s-1) for s in table_cdf.shape])
			insert_slices = [slice(None,None,self.density)]*len(table_cdf.shape)
			t_cdf = numpy.zeros(expanded_shape)
			t_cdf[insert_slices] = table_cdf
			table_cdf = t_cdf
			if timing:
				t_pdf = numpy.zeros(expanded_shape)
				t_pdf[insert_slices] = table_pdf
				table_pdf = t_pdf
		self.table_cdf = table_cdf
		self.table_pdf = table_pdf
		
	def eval_cdf(self, is_log):
		vals = glam.grideval(self.spline, self.centers)
		shape = vals.shape
		vals = vals[numpy.isfinite(vals)] + self.spline.bias
		shape = tuple([shape[i] for i in xrange(len(shape)) if shape[i] > 1])
		vals = vals.reshape(shape)
		if is_log:
			vals = numpy.exp(vals)
		self.spline_cdf = vals
	def eval_pdf(self, is_log):
		
		splfuncs = [bspline.bspline]*4
		splfuncs[-1] = bspline.bspline_deriv
		deriv_basis = [bspline.splinebasis(self.spline.knots[i], self.spline.order[i],self.centers[i],
                    self.spline.periods[i],spline=splfuncs[i]) for i in range(0,len(self.spline.knots))]
		pdf_vals = glam.grideval(self.spline, self.centers, bases = deriv_basis)
		shape = pdf_vals.shape
		pdf_vals = pdf_vals[numpy.isfinite(pdf_vals)] #+ spline.bias
		if is_log:
			# chain rule!
			pdf_vals *= self.spline_cdf
		shape = tuple([shape[i] for i in xrange(len(shape)) if shape[i] > 1])
		pdf_vals = pdf_vals.reshape(shape)
		self.spline_pdf = pdf_vals
		
		
	def eval(self, is_log = False):
		"""is_log => fit is in log-space"""
		self.eval_cdf(is_log)
		# only calculate PDFs for timing fits
		if (len(self.spline.knots)) == 4:
			self.eval_pdf(is_log)



==> photospline/src/cfitter/cholesky_solve.c <==
/* Use non-portable extensions */
#define _GNU_SOURCE 1

#include <stdio.h>
#include <unistd.h>
#include <math.h>

#ifdef __FreeBSD__
#include <sys/param.h>
#include <sys/cpuset.h>

typedef cpuset_t cpu_set_t;
#endif

#include <time.h>
#include <float.h>
#include <stdbool.h>
#include <assert.h>
#include <string.h>
#include <pthread.h>
#include <sched.h>

#include <cholmod.h>
#include "splineutil.h"
#include "cholesky_solve.h"

static int
intcmp(const void *xa, const void *xb);

cholmod_dense *
cholesky_solve(cholmod_sparse *AtA, cholmod_dense *Atb, cholmod_common *c,
     int verbose, int n_resolves)
{
	int i,j,nvar;
	double ones[2] = {1., 0}, mones[2] = {-1., 0};
	double sum_delta_b;
	cholmod_dense *x, *delta_x, *delta_Atb;
	cholmod_factor *L;
	clock_t t0, t1;

	/* set symmetry */
	AtA->stype = 1;

	/* allocate workspace */
	nvar = AtA->nrow;
	if (n_resolves > 0) {
		delta_Atb = cholmod_l_allocate_dense(nvar, 1, nvar,
                            CHOLMOD_REAL, c);
		delta_x = cholmod_l_allocate_dense(nvar, 1, nvar,
                            CHOLMOD_REAL, c);
	}
	
	t0 = clock();

	/* compute the nonzero pattern of the Cholesky factorization */	
	L = cholmod_l_analyze(AtA, c);

	if (verbose) {
		t1 = clock();
		printf("Analyze[%d]: %f s\n", nvar,
		    (double)(t1-t0)/(CLOCKS_PER_SEC));
		t0 = clock();
	}

	/* compute the numerical values of the Cholesky factorization */	
	cholmod_l_factorize(AtA, L, c);

	if (verbose) {
		t1 = clock();
		printf("Factorize[%d]: %f s\n",nvar,(double)(t1-t0)/(CLOCKS_PER_SEC));
		t0 = clock();
	}

	/* solve the system AtA*x = Atb */
	x = cholmod_l_solve(CHOLMOD_A, L, Atb, c);

	if (verbose) {
		t1 = clock();
		printf("Solve[%d]: %f s\n",nvar,(double)(t1-t0)/(CLOCKS_PER_SEC));
		t0 = clock();
	}

	/* refine the solution if needed */
	for (j = 0; j < n_resolves; j++) {
		sum_delta_b = 0.;

		if (verbose)
			t0 = clock();

		/* copy the right-hand side */
		for (i = 0; i < nvar; i++)
		    ((double *)(delta_Atb->x))[i] =
		        ((double *)(Atb->x))[i];

		/* delta_b = A*(x + delta_x) - b */
		cholmod_l_sdmult(AtA, 0, ones, mones, x, delta_Atb, c);

		/* solve A*delta_x = delta_b */
		delta_x = cholmod_l_solve(CHOLMOD_A, L, delta_Atb, c);

		/* x' = x - delta_x */
		for (i = 0; i < nvar; i++) {
			sum_delta_b += (((double *)(delta_Atb->x))[i])*(((double *)(delta_Atb->x))[i]);
			((double *)(x->x))[i] -= ((double *)(delta_x->x))[i];
		}

		if (verbose) {
			t1 = clock();
			printf("reSolve %d: %f s (db: %e)\n",
		    	    j,(double)(t1-t0)/(CLOCKS_PER_SEC),sqrt(sum_delta_b));
		}

		cholmod_l_free_dense(&delta_x, c);
	}

	cholmod_l_free_factor(&L, c);
	if (n_resolves > 0) cholmod_l_free_dense(&delta_Atb, c);

	return (x);
}

cholmod_sparse* get_column(cholmod_sparse *A, long k, 
    long *iPerm, long *Fset, long nF, cholmod_common *c)
{
	cholmod_sparse *R;
	long *Ap, *Ai, *Anz, *Rp, *Ri;
	double *Ax, *Rx;
	long row;
	int i, j, nz, A_col_nz;

	/* n-by-1, rows not sorted, packed, stype 0 (unsymmetric) */
	R = cholmod_l_allocate_sparse(A->nrow, 1, nF, 
	    false, true, 0, CHOLMOD_REAL, c);

	Ap = (long*)(A->p);   /* pointers to the start of each column */
	Ai = (long*)(A->i);   /* row indices */
	Ax = (double*)(A->x); /* numerical values */
	Anz = (long*)(A->nz); /* length of each column */

	/* get the number of non-zero entries
	 * in column k
	 */
	if (A->packed) A_col_nz = Ap[k+1]-Ap[k];
	else A_col_nz = Anz[k];

	Rp = (long*)(R->p);
	Ri = (long*)(R->i);
	Rx = (double*)(R->x);

	nz = 0;
	/* copy rows from A[F,k] to R */
	for (i = 0; i < nF; i++) {
	/* XXX: O(nF*A_col_nz) brute force search */
		for (j = 0; j < A_col_nz; j++) {
			if (Ai[Ap[k]+j] == Fset[i]) {
				Ri[nz] = Ai[Ap[k]+j];
				Rx[nz] = Ax[Ap[k]+j];
				nz++;	
			}
		} 
	}

	/* symbolically permute the order of the rows */
	if (iPerm != NULL) {
		for (i = 0; i < nz; i++) {
			row = Ri[i];
			Ri[i] = iPerm[row];
		}
	}

	/* R is packed */
	Rp[0] = 0;
	Rp[1] = nz;

	return(R);
}

static int
intcmp(const void *xa, const void *xb)
{
	const int *a, *b;
	a = xa; b = xb;

	if (*a < *b)
		return (-1);
	else if (*a > *b)
		return (1);
	else
		return (0);
}

cholmod_factor* 
modify_factor(cholmod_sparse *A, cholmod_factor *L,
    long *F, long *nF_, long *G, long *nG_, long *H1, long *nH1_,
    long *H2, long *nH2_, int verbose, cholmod_common *c)
{
	double flop_ratio;
	bool update;
	long nF, nG, nH1, nH2;
	int n_threads;

	nF = *nF_;
	nG = *nG_;
	nH1 = *nH1_;
	nH2 = *nH2_;

	update = false;
	flop_ratio = 0.0;
	/*
	 * If available, use the flop counts from the most recent call to
	 * cholmod_analyze or cholmod_rowadd/rowdel to estimate the expense
	 * of the job.
	 *
	 * XXX: assumptions here are:
	 * 1. we can get ~ 16x speedup from 16 threads in GotoBLAS. 
	 * 2. the size of F is roughly constant: the next factorization will
	 *    be about as expensive as the previous one.
	 */

	/* 
	 * The operations performed inside of GotoBLAS are ~ 9 times faster
	 * than the plain-C operations in rowadd/rowdel, and we're running
	 * with 16 threads, so we expect functions taking the same number of
	 * flops to be ~144 times faster when using cholmod_factorize than
	 * rowadd/rowdel. Twiddle as appropriate.
	 */
	#define GOTO_SPEEDUP 9.0
	n_threads = get_nthreads();

	if ((c->modfl <= 0) && (c->lnz > 0)) {
		/* 
		 * Rowadd/rowdel are inherently single-threaded and use scalar
		 * arithmetic; switching modes too early in the problem can be
		 * disastrously slow. Here, we compute a conservative upper 
		 * bound on the work required for rowadd/rowdel, ~ O(|L|). 
		 */ 
		c->modfl = c->lnz;
	}

	if (L == NULL || nF == 0) {
		/* First iteration, always do a full factorization */
		update = false;
	} else if ((c->fl > 0) && (c->modfl > 0)) {
		/*
		 * Estimate work based on previous iterations.
		 */
		flop_ratio = (c->fl) / ( GOTO_SPEEDUP * n_threads * 
		    ((double)(nH1 + nH2))*(c->modfl) );
		update = (flop_ratio > 1.0);
	}

	#undef GOTO_SPEEDUP

	if (verbose)
		printf("\tFactor work: %.0lf Mod work: %.0lf\n",
		    c->fl, c->modfl);

	/* short-circuit for rank-1 updates */
	if (nH1 + nH2 == 1) update = true;

	if (!update && verbose)
		printf("\tRecomputing factorization from scratch "
		    "(F[%ld], G[%ld], H1[%ld], H2[%ld], ratio=%.2lf)\n",
		    nF, nG, nH1, nH2, flop_ratio);

	return(modify_factor_p(A, L, F, nF_, G, nG_, H1, nH1_, H2, nH2_,
	    update, verbose, c));

}

cholmod_factor* 
modify_factor_p(cholmod_sparse *A, cholmod_factor *L,
    long *F, long *nF_, long *G, long *nG_, long *H1, long *nH1_,
    long *H2, long *nH2_, bool update, bool verbose, cholmod_common *c)
{
	cholmod_sparse *col;
	int i, j, k, update_ready;
	long *iPerm;
	long nF, nG, nH1, nH2;
	clock_t t0, t1;
	
	nF = *nF_;
	nG = *nG_;
	nH1 = *nH1_;
	nH2 = *nH2_;

	iPerm = NULL;

	update_ready = (L && (L->n == (nF + nG)));

	/* Compute the inverse of the fill-reducing permutation */
	if (L && L->Perm) {
		iPerm = (long*)malloc(sizeof(long)*L->n);
		for (i = 0; i < L->n; i++)
			iPerm[((long*)(L->Perm))[i]] = i;
	}

	t0 = clock();

	/*
	 * Remove elements in H1 from F, and add them to G,
	 * exploiting the fact that H1 elements are in order
	 * relative to their order in F.
	 */
	for (i = 0, j = 0; i < nH1; i++) {
		G[nG++] = H1[i];
		/*
		 * NB: the following is _not_ an infinite loop, as every element 
		 * of H1 is guaranteed to also be in F and both are monotonic.
		 */
		while (F[j] != H1[i])
			j++;
		for (k = j+i; k+1 < nF; k++)
			F[k-i] = F[k-i+1];

		if (update && update_ready) {
			/* remove the row from the factorization */
			/* XXX: pass non-zero pattern of row, instead of NULL */
			cholmod_l_rowdel((iPerm != NULL) ? iPerm[H1[i]] : H1[i],
			    NULL, L, c);
		}
	}
	if (verbose && (update && update_ready) && (nH1 > 0)) {
		t1 = clock();
		printf("\tDelete %ld rows: %.2f s\n",nH1,
		    (double)(t1-t0)/(CLOCKS_PER_SEC));
	}
	nF -= nH1;
	nH1 = 0;

	t0 = clock();

	/* And vice versa */
	for (i = 0, j = 0; i < nH2; i++) {
		F[nF++] = H2[i];
		while (G[j] != H2[i])
			j++;
		for (k = j+i; k+1 < nG; k++)
			G[k-i] = G[k-i+1];

		if (update && update_ready) {
			/* 
			 * Extract column H2[i] from A, zeroing any
			 * row not in F and permuting the rows to
			 * match the ordering of the columns in L.
			 */
			col = get_column(A, H2[i], iPerm, F, nF, c);
			/* insert the column at the permuted index */
			cholmod_l_rowadd((iPerm != NULL) ? iPerm[H2[i]] : H2[i], 
			    col, L, c);
			cholmod_l_free_sparse(&col, c);
		}
	}
	if (verbose && (update && update_ready) && (nH2 > 0)) {
		t1 = clock();
		printf("\tAdd %ld rows: %.2f s\n",nH2,
		    (double)(t1-t0)/(CLOCKS_PER_SEC));
	}
	nG -= nH2;
	nH2 = 0;

	qsort(G, nG, sizeof(G[0]), intcmp);
	qsort(F, nF, sizeof(F[0]), intcmp);

	/* 
	 * If an update was requested, but L was only computed for a submatrix,
	 * then we have to compute it from scratch once in simplical form. This
	 * is a huge waste for single-row updates, but will allow use of
	 * rowadd/rowdel in the next iteration.
	 */
	if (update && !update_ready) {
		t0 = clock();
		cholmod_l_free_factor(&L, c);
		L = cholmod_l_analyze(A, c);

		if (iPerm != NULL)
			free(iPerm);

		iPerm = (long *)malloc(sizeof(long)*L->n);
		for (i = 0; i < L->n; i++)
			iPerm[((long*)(L->Perm))[i]] = i;

		L = recompute_factor(A, L, iPerm, F, nF, c);
		if (verbose) {
			t1 = clock();
			printf("\tFactorize[%ld]: %.2f s\n",nF,
			    (double)(t1-t0)/(CLOCKS_PER_SEC));
		}
	}

	/*
	 * If no single-row updates were requested, recompute the
	 * factorization of A[:,F][F,:] from scratch by the fastest and least
	 * memory-hungy method available.
	 */
	if (!update) {
		cholmod_sparse *A_F;

		t0 = clock();
		cholmod_l_free_factor(&L, c);
		/* XXX: A must secretly be symmetric */
		A->stype = 0;
		A_F = cholmod_l_submatrix(A, F, nF, F, nF, 1, 1, c);
		A->stype = 1;
		A_F->stype = 1;
		L = cholmod_l_analyze(A_F, c);
		cholmod_l_factorize(A_F, L, c);
		cholmod_l_free_sparse(&A_F, c);

		if (verbose) {
			t1 = clock();
			printf("\tFactorize[%ld]: %.2f s\n",nF,
			    (double)(t1-t0)/(CLOCKS_PER_SEC));
		}
	}

	*nF_  = nF;
	*nG_  = nG;
	*nH1_ = nH1;
	*nH2_ = nH2;

	if (iPerm != NULL)
		free(iPerm);
	
	return(L);	
}

cholmod_factor * 
recompute_factor(cholmod_sparse *A, cholmod_factor *L, long *iPerm,
    long *F, long nF, cholmod_common *c)
{
	long *iF, *FPerm, *Lrows;
	long *LPerm, *LColCount, *L_FColCount;
	long *Li, *Lp, *Lnz, *Lnext, *L_Fi, *L_Fp, *L_Fnz;
	double *Lx, *L_Fx;
	cholmod_sparse *A_F;
	cholmod_factor *L_F;
	int i, j, nz, nFPerm, common_nmethods, Astype;
	bool common_postorder;

	/* 
	 * Scortched earth: free the unneeded numeric 
	 * bits of L, should they exist.
	 */
	cholmod_l_change_factor(CHOLMOD_PATTERN, 
	    false, /* to LL' */
	    false, /* to supernodal */
	    false, /* to packed */
	    false, /* to monotonic */
	    L, c);

	LPerm = (long*)(L->Perm);
	LColCount = (long*)(L->ColCount);

	/* build an inverse mapping for F */
	iF = (long*)malloc(sizeof(long)*L->n);
	for (i = 0; i < L->n; i++) iF[i] = -1;
	for (i = 0; i < nF; i++) iF[F[i]] = i;

	/* Permute F to match L->Perm */
	nFPerm = 0;
	FPerm = (long*)malloc(sizeof(long)*nF);
	Lrows = (long*)malloc(sizeof(long)*nF);
	if (iPerm != NULL) {
		/* calculate the permuation as it applies to subset F */
		for (i = 0; i < L->n; i++) {
			if (iF[LPerm[i]] >= 0) {
				FPerm[nFPerm] = iF[LPerm[i]];
				/* 
				 * This row of L_F (corrensponding to F[j]) 
				 * corresponds to the position of F[j] in the
				 * fill-reducing permuation.
				 */
				Lrows[nFPerm] = iPerm[F[FPerm[nFPerm]]];
				nFPerm++;
			}
		}
		
	} else {
		/* mostly a no-op in natural ordering */
		for (i = 0; i < nF; i++) {
			FPerm[nFPerm] = i;
			Lrows[nFPerm] = F[i];
			nFPerm++;
		}
	}

	Astype = A->stype;
	assert( Astype != 0);
	A->stype = 0; /* cholmod_submatrix doesn't like symmetric matrices */
	A_F = cholmod_l_submatrix(A, F, nF, F, nF, 1, 1, c);
	A->stype = Astype;
	A_F->stype = Astype;
	A_F->stype = 1;

	/* 
	 * Since we intend to copy the results of the submatrix factorization
	 * in to L, we need to force cholmod_analyze to use exactly the same
	 * permutation previously calculated for L, without postordering.
	 */
	common_nmethods = c->nmethods;
	common_postorder = c->postorder;
	c->nmethods = 1;
	c->postorder = false;

	/* calculate pattern of L in the given permuation */
	L_F = cholmod_l_analyze_p(A_F, FPerm, NULL, -1, c);
	L_FColCount = (long*)(L_F->ColCount);

	/* restore alternate orderings */
	c->nmethods = common_nmethods;
	c->postorder = common_postorder;

#ifndef NDEBUG
	/* sanity check: did we get the permutation we asked for? */
	long* L_FPerm = (long*)(L_F->Perm);
	for (i = 0; i < nF; i++) assert( FPerm[i] == L_FPerm[i] );
#endif

	cholmod_l_factorize(A_F, L_F, c);

	cholmod_l_free_sparse(&A_F, c);

	/* We really, really, really don't want L in supernodal form. */
	cholmod_l_change_factor(CHOLMOD_REAL, 
	    false, /* to LL' */
	    false, /* to supernodal */
	    false, /* to packed */
	    false, /* to monotonic */
	    L_F, c);

	/* 
	 * XXX: swizzle the nonzero pattern of L to match
	 * L'. Does this break anything down the line?
	 */
	for (i = 0; i < L->n; i++) LColCount[i] = 1;
	for (i = 0; i < nF; i++) LColCount[Lrows[i]] = L_FColCount[i];

	/* 
	 * Restore numeric bits of L, initialized to identity 
	 * and with the new nonzero pattern.
	 */
	cholmod_l_change_factor(CHOLMOD_REAL, 
	    false, /* to LL' */
	    false, /* to supernodal */
	    false, /* to packed */
	    false, /* to monotonic */
	    L, c);

	/* 
	 * Now that we have simplicial numeric factorizations
	 * of both L_F and L (currently identity), we can get 
	 * the appropriate pointers to the numerical bits of both.
	 */
	Lp =    (long*)(L->p);
	Lnz =   (long*)(L->nz);
	Li =    (long*)(L->i);
	Lnext = (long*)(L->next);
	Lx =    (double*)(L->x);
	L_Fp =  (long*)(L_F->p);
	L_Fnz = (long*)(L_F->nz);
	L_Fi =  (long*)(L_F->i);
	L_Fx =  (double*)(L_F->x);

	/* 
	 * Copy the numeric factorization from L_F to 
	 * the corresponding columns and rows of L.
	 */
	for (i = 0; i < nF; i++) {
		/* 
		 * NB: cholmod_factor is never explicitly packed
		 * (unlike cholmod_sparse, L->nz is always meaningful).
		 */
		if (L_Fnz) nz = L_Fnz[i];
		else nz = L_Fp[i+1] - L_Fp[i];

		if ( Lp[Lnext[Lrows[i]]] - Lp[Lrows[i]] < nz ) {
			cholmod_l_reallocate_column(Lrows[i], nz, L, c);
#if 0
			printf("L->nz[%ld] <= %ld, L_F->nz[%d] = %ld\n", 
		    	    Lrows[i], Lp[Lnext[Lrows[i]]] - Lp[Lrows[i]],
			    i, L_Fnz[i]);
#endif
		}

		assert( Lp[Lnext[Lrows[i]]] - Lp[Lrows[i]] >= nz );

		for (j = 0; j < nz; j++) {
			/*
			 * Adjust index of each row to match
			 * its position in L.
			 */
			Li[Lp[Lrows[i]]+j] = Lrows[L_Fi[L_Fp[i]+j]] ;	
			/*
			 * Numerical values can just be copied
			 * to the appropriate column.
			 */
			Lx[Lp[Lrows[i]]+j] = L_Fx[L_Fp[i]+j];	
		}
		Lnz[Lrows[i]] = nz;	
	}

	/* we're done with L_F */
	cholmod_l_free_factor(&L_F, c);
	free(iF);
	free(FPerm);
	free(Lrows);

	return(L);
}

cholmod_sparse *
submatrix_symm(cholmod_sparse *A, long *rows, long nrows,
    long *cols, long ncols, cholmod_common *c)
{
	cholmod_sparse *C;
	int i, j, pend, pstart, last;
	long *Ap, *Ai, *Anz, *Cp, *Ci;
	double *Ax, *Cx;
	long *cnz, *irows, *icols;
	int *ccol_start, *ccol_stop;
	bool csorted;
	long nz;

	assert( A->stype != 0 );
	assert( A->nrow == A->ncol );
	assert( A->sorted );

	Ap = (long*)(A->p);
	Ai = (long*)(A->i);
	Anz = (long*)(A->nz);
	Ax  = (double*)(A->x);

	irows = (long*)malloc(sizeof(long)*A->nrow);
	icols = (long*)malloc(sizeof(long)*A->ncol);
	cnz   = (long*)malloc(sizeof(long)*ncols);
	ccol_start = (int*)malloc(sizeof(int)*ncols);
	ccol_stop  = (int*)malloc(sizeof(int)*ncols);

	for (i = 0; i < A->nrow; i++) irows[i] = icols[i] = -1;
	for (i = 0; i < nrows; i++) irows[rows[i]] = i;
	for (i = 0; i < ncols; i++) {
		icols[cols[i]] = i;
		ccol_start[i] = ccol_stop[i] = -1;
		cnz[i] = 0;
	}

	nz = 0;
	csorted = true;
	for (i = 0; i < A->ncol; i++) {
		if (icols[i] < 0) continue;

		pend = (A->packed) ? Ap[i+1] : Anz[i];
		pstart = Ap[i];
		j = 0;

		/* find the diagonal entry in this column */
		while ((Ai[pstart+j] < i) && (j < pend)) j++;

		/* there's nothing below the diagonal */
		if ((A->stype < 0) && (Ai[Ap[i]+j] < i)) continue;

		/* set up bounds for the given symmetry */
		pstart = (A->stype < 0) ? j : 0;
		pend = (A->stype < 0) ? pend-Ap[i] : j+1;

		j = pstart;
		pstart = -1;
		last = pstart;
		for ( ; j < pend; j++) {
			/* select rows in the set */
			if (irows[Ai[Ap[i]+j]] < 0) continue;
			if (pstart < 0) pstart = j;
			nz += 1;
			cnz[icols[i]] += 1;
			/* check for out-of-order rows */	
			if (j < last) csorted = false;
			last = j;
		}
		pend = last+1;

		/* set up the bounds for the next traversal */
		if (cnz[icols[i]] > 0) {
			ccol_start[icols[i]] = Ap[i]+pstart;
			ccol_stop[icols[i]] = Ap[i]+pend;
		}
		
	}

	/* nrows-by-ncols, rows not sorted, packed, stype of input */
	C = cholmod_l_allocate_sparse(nrows, ncols, nz, 
	    csorted, true, A->stype, CHOLMOD_REAL, c);

	Cp = (long*)(C->p);
	Ci = (long*)(C->i);
	Cx  = (double*)(C->x);

	Cp[0] = 0;
	int p;
	for (i = 0; i < ncols; i++) {
		if (cnz[i] == 0) {
			Cp[i+1] = Cp[i];
			continue;
		}	
		p = Cp[i];
		for (j = ccol_start[i]; j < ccol_stop[i]; j++) {
			/* is this row one we want? */
			if (irows[Ai[j]] < 0) continue;
			/* set row indices and copy values */
			Ci[p] = irows[Ai[j]];
			Cx[p] = Ax[j];
			p++;
		}
		Cp[i+1] = p;
	}

	free(irows);
	free(icols);
	free(cnz);
	free(ccol_start);
	free(ccol_stop);

	if (!csorted)
		cholmod_l_sort(C, c);

	return(C);
}

/*
 * Calculate the 2-norm ||Ax - b|| to within an additive constant (b'b)
 *
 * ||Ax - b|| - b'b = x'A'Ax - 2x'A'b = x'(A'Ax - 2A'b)
 */

double
calc_residual(cholmod_sparse *AtA, cholmod_dense *Atb, cholmod_dense *x,
    cholmod_common *c)
{
	int i;
	double result;
	cholmod_dense *AtAx;
	int nvar = x->nrow;
	double ones[2]  = { 1., 0};
	double mtwos[2] = {-2., 0};

	/* AtAx = 0.5*A'Ax - A'b */
	AtAx = cholmod_l_copy_dense(Atb, c);
	cholmod_l_sdmult(AtA, 0, ones, mtwos, x, AtAx, c);
	
	/* XXX: hopefully vector optimizations will pick this up */
	result = 0;
	for (i = 0; i < nvar; i++)
		result += ((double*)(x->x))[i] * ((double*)(AtAx->x))[i];

	cholmod_l_free_dense(&AtAx, c);
	
	return(result);
}

void
evaluate_descent(void *trial_)
{
	descent_trial *trial = (descent_trial*)trial_;
	int i, err;
	double *xptr;
	cholmod_dense *x, *x_F;
	const long *F;
	long nF;

	/*
	 * Bind to the CPU corresponding to the thread id, unless we're on
	 * OS X, where the thread affinity API is...special.
	 */
#ifndef __APPLE__
	cpu_set_t cpus;
	CPU_ZERO(&cpus);
	CPU_SET(trial->id, &cpus);
#ifdef __FreeBSD__
	err = cpuset_setaffinity(CPU_LEVEL_WHICH, CPU_WHICH_TID, -1,
	    sizeof(cpus), &cpus);
#else
	err = sched_setaffinity(0, sizeof(cpus), &cpus);
#endif
#else
	err = 0;
#endif
	
	if (err)
		printf("\tsched_setaffinity failed! cpu: %d status: %d\n",
		    trial->id, err);

	while (1) {

		/* Wait for instructions */
		pthread_mutex_lock(trial->mutex);
		while (trial->state == WAIT)
			pthread_cond_wait(trial->cv, trial->mutex);

		if (trial->state == TERMINATE) {
			pthread_mutex_unlock(trial->mutex);
			pthread_exit(NULL);
			break;
		}

		pthread_mutex_unlock(trial->mutex);

		F = trial->F;
		nF = trial->nF;

		x = trial->x;
		x_F = trial->x_F;

		/* Set up list of infeasibles if necessary */
		if (!trial->H1)
			trial->H1 = (long*)malloc((trial->nF)*sizeof(long));
		else
			trial->H1 = (long*)realloc(trial->H1, 
			    (trial->nF)*sizeof(long));
		trial->nH1 = 0;

		/* Allocate trial descent if necessary */
		if (!trial->x_c)
			trial->x_c = cholmod_l_allocate_dense(nF, 1, nF,
			    CHOLMOD_REAL, trial->c);
		else 
			assert(trial->x_c->nrow == trial->nF);

		/* Calculate trial descent */
		for (i = 0; i < trial->nF; i++) {
			xptr = &((double*)(trial->x_c->x))[i];
			*xptr = (1.0 - trial->alpha[0]) * 
			    ((double*)(x->x))[F[i]] + trial->alpha[0] *
			    ((double*)(x_F->x))[i];

			/*
			 * Project into feasible space, keeping track of which
			 * coefficients become constrained.
			 */

			if (*xptr < 0.0) {
				*xptr = 0.0;
				trial->H1[trial->nH1++] = F[i];
			}
		}

		/* Calculate residual for this descent */
		trial->residual = calc_residual(trial->AtA_F, trial->Atb_F,
		    trial->x_c, trial->c);

		/* Report back */
		pthread_mutex_lock(trial->mutex);
		trial->state = WAIT;
		pthread_cond_broadcast(trial->cv);
		pthread_mutex_unlock(trial->mutex);
	}
}

int
get_nthreads(void)
{
	char* str;
	int nthreads = -1;

	str = getenv("GOTO_NUM_THREADS");
	if (str == NULL)
		str = getenv("OMP_NUM_THREADS");
	if (str == NULL)
		goto fail;

	nthreads = atoi(str);

	if (nthreads >= 1)
		return (nthreads);

fail:
	/* Use the number of CPUs in the system */
#ifdef _SC_NPROCESSORS_ONLN
	nthreads = sysconf(_SC_NPROCESSORS_ONLN);
#else
	#warn Do not know how to determine CPU count on this platform
#endif
	if (nthreads < 1)
		nthreads = 1;

	return (nthreads);
}

/* Sort doubles in descending order */
static int
double_rcmp(const void *xa, const void *xb)
{
	const double *a, *b;
	a = xa; b = xb;

	if (*a < *b)
		return (1);
	else if (*a > *b)
		return (-1);
	else
		return (0);
}

int
walk_descents(cholmod_sparse *AtA_F, 
    cholmod_dense *Atb_F, cholmod_dense *x, 
    cholmod_dense *x_F, long *F, long *nF_, long *H1, long *nH1_,
    double *residual, int *residual_calcs, int verbose, cholmod_common *c)
{

	long nF, nH1;
	clock_t t0, t1;

	double *alpha, res=NAN;
	int n_alpha, n_threads, n_blocks, success, feasible;
	int i, j=-2, k;
	pthread_t *threads;
	pthread_attr_t thread_attr;
	descent_trial *descent_trials;
				
	nF = *nF_;
	nH1 = *nH1_;

	t0 = clock();

	feasible = false;

	alpha = (double*)malloc((nF+2) 
	    * sizeof(double));
	alpha[0] = 0;
	alpha[1] = 1;
	n_alpha = 2;

	/*
	 * For each infeasible coordinate in x_F[i], 
	 * alpha is the relative distance along the
	 * descent vector between the current solution
	 * and the origin in dimension F[i].
	 */
	for (i = 0; i < nF; i++) {
		/* alpha = x[F]/(x[F]-x_F) */
		if (((double*)(x_F->x))[i] < 0) {
			alpha[n_alpha] = 
			    ((double*)(x->x))[F[i]] /
			    (((double*)(x->x))[F[i]]
			    -((double*)(x_F->x))[i]);
			if ((alpha[n_alpha] < 1) &&
			    (alpha[n_alpha] > 
			    0)) ++n_alpha;
		}
	}

	/* Sort the scales (except 0 and 1) in descending order */
	qsort(&alpha[2], n_alpha-2, sizeof(alpha[0]),
	    double_rcmp);

	/* Begin threadening */
	n_threads = get_nthreads();
	threads = (pthread_t*)malloc(n_threads * 
	    sizeof(pthread_t));

	descent_trials = (descent_trial*)malloc(
	    n_threads*sizeof(descent_trial));

	/* Set up thread attributes */
	pthread_attr_init(&thread_attr);
	pthread_attr_setdetachstate(&thread_attr, PTHREAD_CREATE_JOINABLE);

	pthread_mutex_t mutex;
	pthread_cond_t cv;
	pthread_mutex_init(&mutex, NULL);
	pthread_cond_init(&cv, NULL);

	/* Initialize argument structs for each thread */
	descent_trials[0].x        = x;
	descent_trials[0].x_F      = x_F;
	descent_trials[0].AtA_F    = AtA_F;
	descent_trials[0].Atb_F    = Atb_F;
	descent_trials[0].c        = c;
	descent_trials[0].F        = F;
	descent_trials[0].nF       = nF;
	descent_trials[0].alpha    = NULL;
	descent_trials[0].x_c      = NULL;
	descent_trials[0].residual = 0;
	descent_trials[0].H1       = NULL;
	descent_trials[0].nH1      = 0;
	descent_trials[0].state    = WAIT;
	descent_trials[0].mutex    = &mutex;
	descent_trials[0].cv       = &cv;
	descent_trials[0].id       = 0;
	for (i = 1; i < n_threads; i++) {
		memcpy(&descent_trials[i], &descent_trials[0],
		    sizeof(descent_trial));
		descent_trials[i].id = i;
	}
							
	n_blocks = (int)ceil(n_alpha/((double)(n_threads)));

	/* Spawn worker threads */
	for (i = 0; i < n_threads; i++)
		pthread_create(&threads[i], &thread_attr, 
		    (void*)(&evaluate_descent), (void*)(&descent_trials[i]));

	/*
	 * Find the furthest distance we can move along
	 * the descent vector while still reducing the
	 * magnitude of the residual vector.
	 *
	 * Calculate the residual in blocks of n_threads alphas each.
	 */
	success = false;
	for (i = 0; i < n_blocks; i++) {
		if (success)
			break;
		/* Set alpha and start threads running */
		pthread_mutex_lock(&mutex);
		for (j = 0; j < n_threads; j++) {
			if (i*n_threads + j >= n_alpha)
				break;
			descent_trials[j].alpha =
			    &alpha[i*n_threads + j];
			descent_trials[j].state = RUN;
		} 
		pthread_cond_broadcast(&cv);
		pthread_mutex_unlock(&mutex);

		/* Wait for threads to finish calculations */
		int done = false;
		pthread_mutex_lock(&mutex);
		while (!done) {
			pthread_cond_wait(&cv, &mutex);
			done = true;
			for (j = 0; j < n_threads; j++) {
				if (i*n_threads + j >= n_alpha)
					break;
				if (descent_trials[j].state != WAIT)
					done = false;
			}
		}
		pthread_mutex_unlock(&mutex);

		(*residual_calcs) += n_threads;

		/*
		 * See if we reduced the residual
		 */
		for (j = 0; j < n_threads; j++) {
			if (i*n_threads + j >= n_alpha)
				break;
			/* 
			 * NB: the first alpha is zero, which gives us the
			 * residual at the current solution. Use this for
			 * comparisons.
			 */
			if ((i == 0) && (j == 0)) {
				assert( descent_trials[j].alpha[0] == 0 );
				res = descent_trials[j].residual;
			} else if ((descent_trials[j].residual < res) ||
			    (i*n_threads + j == n_alpha-1)) {
				success = true;
				/* 
			 	 * NB: x_c is feasible by construction.
			 	 */
				for (k = 0; k < nF; k++) {
					((double*)(x->x))[F[k]] =
					    ((double*)
					    (descent_trials[j].x_c->x))[k];
				}
				assert( nH1 == 0 );
				for (k = 0; k < descent_trials[j].nH1; k++) 
					H1[nH1++] = descent_trials[j].H1[k];
				
				/*
				 * NB: if we've arrived at the last (smallest)
				 * alpha and have not reduced the residual, we
				 * bind the negative coefficients in the trial
				 * solution and try again. This is equivalent 
				 * to the Lawson-Hanson single-pivot 
				 * interpolation step.
				 */
				if (descent_trials[j].residual < res) {
					feasible = true;
					*residual = descent_trials[j].residual;
				} else
					feasible = false;

				if (verbose)
					printf("\talpha[%d] = "
					    "%.3e, d_res = "
					    "%e\n", i*n_threads + j, 
					    alpha[i*n_threads + j],
					    descent_trials[j].residual - res);
				break;
			}

		} /* for (n_threads) */
	} /* for (n_blocks) */

	/* Shut down worker threads */
	pthread_mutex_lock(&mutex);
	for (k = 0; k < n_threads; k++) 
		descent_trials[k].state = TERMINATE;
	pthread_cond_broadcast(&cv);
	pthread_mutex_unlock(&mutex);

	/* Wait for threads to exit */
	for (k = 0; k < n_threads; k++) 
		pthread_join(threads[k], NULL);

	/* Clean up thread data */
	for (k = 0; k < n_threads; k++) {
		if (descent_trials[k].H1)
			free(descent_trials[k].H1);
		if (descent_trials[k].x_c)
			cholmod_l_free_dense(
			    &(descent_trials[k].x_c), c);
	}

	/* Clean up pthreads-related detritus */
	pthread_cond_destroy(&cv);
	pthread_mutex_destroy(&mutex);
	pthread_attr_destroy(&thread_attr);
	free(descent_trials);
	free(threads);
	free(alpha);

	if (verbose) {
		t1 = clock();
		printf("\tCompare %d descents: "
		    "%.2f s\n", i*n_threads + j-1, (double)(t1-t0) / 
		    (CLOCKS_PER_SEC));
	}

	*nH1_ = nH1;
	return (feasible);
}



==> photospline/src/cfitter/cholesky_solve.h <==

#ifndef PHOTOSPLINE_CFITTER_CHOLESKY_SOLVE_H
#define PHOTOSPLINE_CFITTER_CHOLESKY_SOLVE_H

#ifdef __cplusplus
extern "C" {
#endif

#include <cholmod.h>
#include <stdbool.h>
#include <pthread.h>

cholmod_dense *
cholesky_solve(cholmod_sparse *AtA, cholmod_dense *Atb, cholmod_common *c, int verbose, int n_resolves);

cholmod_sparse *
get_column(cholmod_sparse *A, long k, long *iPerm, 
    long *Fset, long nF, cholmod_common *c);

cholmod_sparse *
submatrix_symm(cholmod_sparse *A, long *rows, long nrows,
    long *cols, long ncols, cholmod_common *c);

cholmod_factor * 
modify_factor(cholmod_sparse* A, cholmod_factor *L,
    long *F, long *nF, long *G, long *nG, long *H1, long *nH1,
    long *H2, long *nH2, int verbose, cholmod_common *c);

cholmod_factor * 
modify_factor_p(cholmod_sparse *A, cholmod_factor *L,
    long *F, long *nF_, long *G, long *nG_, long *H1, long *nH1_,
    long *H2, long *nH2_, bool update, bool verbose, cholmod_common *c);

cholmod_factor * 
recompute_factor(cholmod_sparse *A, cholmod_factor *L, long *iPerm,
    long *F, long nF, cholmod_common *c);

double
calc_residual(cholmod_sparse *AtA, cholmod_dense *Atb, cholmod_dense *x,
    cholmod_common *c);

#define FACTOR_INFO(L) printf(#L " is_ll: %d, is_super: %d, is_monotonic: %d, xtype: %d, ordering: %d\n",L->is_ll,L->is_super,L->is_monotonic,L->xtype,L->ordering)

#define DPRINT(vec,size,format)\
	{\
	int i;\
	printf(#vec":");\
	for (i = 0; i < size; i++) printf(format,vec[i]);\
	printf("\n");\
	}

/*
 * Get the number of threads to use from the environment variables
 * GOTO_NUM_THREADS or OMP_NUM_THREADS. Defaults to 1.
 */
int
get_nthreads(void);

typedef struct {
	
	cholmod_dense *x;   /* current solution */
	cholmod_dense *x_F; /* unconstrained local minimum */

	cholmod_sparse *AtA_F;
	cholmod_dense *Atb_F;
	cholmod_common *c; /* Caution to the wind. */

	const long *F;
	long nF;

	const double *alpha;   /* Descent scale to use */

	cholmod_dense *x_c; /* scaled descent, projected into feasible space */
	double residual; /* Resulting residual after orthogonal projection */

	long *H1; /* Infeasible coefficients for this scaled descent */
	long nH1;

	pthread_cond_t *cv;
	pthread_mutex_t *mutex;
	int state;
	int id;

} descent_trial;

enum { WAIT, RUN, TERMINATE } worker_thread_state;

void
evaluate_descent(void *trial_);

int
walk_descents(cholmod_sparse *AtA_F, 
    cholmod_dense *Atb_F, cholmod_dense *x, 
    cholmod_dense *x_F, long *F, long *nF_, long *H1, long *nH1_,
    double *residual, int *residual_calcs, int verbose, cholmod_common *c);

#ifdef __cplusplus
}
#endif

#endif /* PHOTOSPLINE_CFITTER_CHOLESKY_SOLVE_H */



==> photospline/src/cfitter/glam.c <==

#include <photospline/splinetable.h>
#include "cholesky_solve.h"
#include "splineutil.h"
#include "glam.h"

#include <stdio.h>
#include <string.h>
#include <math.h>

static cholmod_sparse *flatten_ndarray_to_sparse(struct ndsparse *array,
    size_t nrow, size_t ncol, cholmod_common *c);
cholmod_sparse *calc_penalty(long *nsplines, double *knots, int ndim, int i,
    int order, int porder, int mono, cholmod_common *c);

void print_ndsparse_py(struct ndsparse *a);

#define max(a,b) ((a > b) ? a : b)

void
glamfit(struct ndsparse *data, double *weights, double **coords,
    struct splinetable *out, double smooth, int *order, int *penorder,
    int monodim, int verbose, cholmod_common *c)
{
	long *nsplines;
	cholmod_sparse *penalty;
	size_t sidelen;
	int i;
	
	nsplines = calloc(data->ndim,sizeof(long));

	/*
	 * We will start by precomputing some things before we don't need to
	 * worry about memory pressure on temporaries.
	 */

	/* Figure out the total number of spline nodes */
	sidelen = 1;
	for (i = 0; i < out->ndim; i++) {
		nsplines[i] = out->nknots[i] - order[i] - 1;
		sidelen *= nsplines[i];
	}
	
	
	if (verbose)
		printf("Calculating penalty matrix...\n");

	penalty = cholmod_l_spzeros(sidelen, sidelen, 1, CHOLMOD_REAL, c);
	
	for (i = 0; i < out->ndim; i++)
		penalty = add_penalty_term(nsplines, out->knots[i], out->ndim,
		    i, out->order[i], penorder[i], smooth, i == monodim,
		    penalty, c);
	
	free(nsplines);
	
	glamfit_complex(data, weights, coords, out, order, penalty,
	    monodim, verbose, c);
	
	/* clean up what we passed in */
	cholmod_l_free_sparse(&penalty, c);
}

void
glamfit_complex(struct ndsparse *data, double *weights, double **coords,
    struct splinetable *out, int *order, cholmod_sparse* penalty,
    int monodim, int verbose, cholmod_common *c)
{
	cholmod_sparse **bases, **boxedbases;
	cholmod_dense *coefficients, *Rdens;
	struct ndsparse F, R;
	cholmod_sparse *Fmat, *Rmat, *fitmat;
	double scale1[2] = {1.0, 0.0}, scale2[2] = {1.0, 0.0};
	size_t sidelen;
	long *nsplines;
	long i, j, k;

	nsplines = calloc(data->ndim,sizeof(long));

	/*
	 * We will start by precomputing some things before we don't need to
	 * worry about memory pressure on temporaries.
	 */

	/* Figure out the total number of spline nodes */
	sidelen = 1;
	for (i = 0; i < out->ndim; i++) {
		nsplines[i] = out->nknots[i] - order[i] - 1;
		sidelen *= nsplines[i];
	}

	/*
	 * Compute the spline basis matrices, and pre-box them.
	 */

	if (verbose)
		printf("Calculating spline basis...\n");

	bases = calloc(out->ndim, sizeof(cholmod_sparse *));
	boxedbases = calloc(out->ndim, sizeof(cholmod_sparse *));

	for (i = 0; i < out->ndim; i++) {
		bases[i] = bsplinebasis(out->knots[i], out->nknots[i],
		    coords[i], data->ranges[i], order[i], c);
		if (monodim == i) {
			/* If this dimension is the monotonic one, convert
			 * the basis to T-Splines */
			cholmod_sparse *oldbasis, *tril;

			oldbasis = bases[i];
			tril = cholmod_tril(nsplines[i], c);
			bases[i] = cholmod_l_ssmult(oldbasis, tril, 0, 1, 0, c);
			cholmod_l_free_sparse(&oldbasis, c);
			cholmod_l_free_sparse(&tril, c);
		}

		boxedbases[i] = box(bases[i], bases[i], c);
	}

	if (verbose)
		printf("Reticulating splines...\n");

	/*
	 * Initialize F and R. 
	 * F = weights
	 * R = weights * data
	 */
	R.rows = F.rows = data->rows;
	R.ndim = F.ndim = data->ndim;
	F.x = malloc(data->rows * sizeof(double));
	F.i = malloc(2*data->ndim * sizeof(int *));
	F.ranges = malloc(2*data->ndim * sizeof(int));
	R.x = malloc(data->rows * sizeof(double));
	R.i = malloc(data->ndim * sizeof(int *));
	R.ranges = malloc(data->ndim * sizeof(int));

	for (i = 0; i < data->ndim; i++) {
		F.i[i] = malloc(data->rows * sizeof(int));
		R.i[i] = malloc(data->rows * sizeof(int));
	}

	memcpy(R.x, weights, data->rows * sizeof(double));
	memcpy(F.x, weights, data->rows * sizeof(double));

	for (i = 0; i < data->ndim; i++) {
		memcpy(R.i[i], data->i[i], data->rows * sizeof(int));
		memcpy(F.i[i], data->i[i], data->rows * sizeof(int));
		R.ranges[i] = F.ranges[i] = data->ranges[i];
	}

	for (i = 0; i < data->rows; i++)
		R.x[i] *= data->x[i];

	/*
	 * Convolve F and R with the basis matrices
	 */

	if (verbose)
		printf("\tConvolving bases...\n");

	for (i = 0; i < data->ndim; i++) {
		if (verbose)
			printf("\t\tConvolving dimension %ld\n",i);

		slicemultiply(&F, boxedbases[i], i, c);
		slicemultiply(&R, bases[i], i, c);
	}

	/* Now flatten R into a matrix */

	if (verbose)
		printf("\tFlattening residuals matrix...\n");

	Rmat = flatten_ndarray_to_sparse(&R, sidelen, 1, c);

	for (i = 0; i < R.ndim; i++)
		free(R.i[i]);
	free(R.x); free(R.i); free(R.ranges);

	/* XXX: We reshape, transpose, and then flatten F, which is
	 * potentially memory hungry. This can probably be done in one
	 * step. */

	/*
	 * F now has the number of splines squared as each axis
	 * dimension. We now want to double the dimensionality of F
	 * so that it is n1xn1xn2xn2x... instead of (n1xn1)x(n2xn2)x...
	 */

	if (verbose)
		printf("Transforming fit array...\n");

	/* Fill the ranges array in-place by starting at the back, and
	 * make use of 3/2 = 2/2 = 1 to get the pairs. While here,
	 * rearrange the index columns using the same logic. */
	F.ndim *= 2;
	for (i = F.ndim-1; i >= 0; i--) {
		F.ranges[i] = sqrt(F.ranges[i/2]);
		if (i % 2 == 0)
			F.i[i] = F.i[i/2];
		else
			F.i[i] = malloc(F.rows * sizeof(int));
	}

	/* Now figure out each point's new coordinates */
	for (i = 0; i < F.rows; i++) {
		for (j = 0; j < F.ndim; j += 2) {
			F.i[j+1][i] = F.i[j][i] % F.ranges[j];
			F.i[j][i] = F.i[j][i] / F.ranges[j];
		}
	}

	/* Reorder dimensions of F so that the even-numbered axes come first */
	{
		int **oldi, *oldranges;

		oldi = F.i;
		oldranges = F.ranges;
		F.i = malloc(F.ndim * sizeof(int *));
		F.ranges = malloc(F.ndim * sizeof(int));
		for (i = 0; i < F.ndim; i++) {
			if (i % 2 == 0) {
				F.i[i/2] = oldi[i];
				F.ranges[i/2] = oldranges[i];
			} else {
				F.i[F.ndim/2 + i/2] = oldi[i];
				F.ranges[F.ndim/2 + i/2] = oldranges[i];
			}
		}
		free(oldi);
		free(oldranges);
	}

	/* Now flatten F */

	Fmat = flatten_ndarray_to_sparse(&F, sidelen, sidelen, c);
	for (i = 0; i < F.ndim; i++)
		free(F.i[i]);
	free(F.x); free(F.i); free(F.ranges);

	/* XXX: optimization possibilities ended */

	scale2[0] = 1.0;
	fitmat = cholmod_l_add(Fmat, penalty, scale1, scale2, 1, 0, c);
	
	cholmod_l_free_sparse(&Fmat, c);/* we don't need Fmat anymore */

	Rdens = cholmod_l_sparse_to_dense(Rmat, c);
	cholmod_l_free_sparse(&Rmat, c); /* nor Rmat */

	/*
	 * Now, we can solve the linear system 
	 */

	if (verbose)
	    printf("Computing least square solution...\n");

	if (monodim >= 0) {
		coefficients = nnls_normal_block3(fitmat, Rdens,
		    verbose, c);
	} else {
		/* XXX: clamped to one iteration */
		coefficients = cholesky_solve(fitmat, Rdens, c,
		    verbose, 0);
	}

	cholmod_l_free_sparse(&fitmat, c);
	
	/* Clean up detritus */

	if (verbose)
		printf("Done: cleaning up\n");

	cholmod_l_free_sparse(&Fmat, c);
	cholmod_l_free_dense(&Rdens, c);

	for (i = 0; i < out->ndim; i++) {
		cholmod_l_free_sparse(&bases[i], c);
		cholmod_l_free_sparse(&boxedbases[i], c);
	}
	free(bases); free(boxedbases);
	free(nsplines);

	/* Copy out the coefficients */
	if (coefficients == NULL) {
		printf("Solution FAILED\n");
		out->coefficients = NULL;
		out->naxes = NULL;
		return;
	}

	out->coefficients = malloc(coefficients->nrow * coefficients->ncol *
	    sizeof(float));
	for (i = 0; i < coefficients->nrow * coefficients->ncol; i++)
		out->coefficients[i] = ((double *)(coefficients->x))[i];
	out->naxes = malloc(out->ndim * sizeof(long));
	for (i = 0; i < out->ndim; i++)
		out->naxes[i] = out->nknots[i] - order[i] - 1;

	/* Free our last matrix */
	cholmod_l_free_dense(&coefficients, c);

	/*
	 * If we had a monotonic dimension, it was fit with t-splines. These
	 * must be converted back to b-spline coefficients before returning.
	 *
	 * The equivalent set of b-spline coefficients is the set where
	 * each b-spline coefficient is the sum of all preceding t-spline ones.
	 */
	if (monodim >= 0) {
		long stride1, stride2;
		stride1 = stride2 = 1;

		for (i = 0; i < out->ndim; i++) {
			if (i < monodim)	
				stride1 *= out->naxes[i];
			else if (i > monodim)
				stride2 *= out->naxes[i];
		}

		for (i = 0; i < stride1; i++) {
		    for (j = 1; j < out->naxes[monodim]; j++) {
			for (k = 0; k < stride2; k++) {
			  out->coefficients[i*stride2*out->naxes[monodim] +
			    j*stride2 + k] += out->coefficients[
			    i*stride2*out->naxes[monodim] + (j-1)*stride2 + k];
			}
		    }
		}
	}
}

cholmod_sparse*
add_penalty_term(long *nsplines, double *knots, int ndim, int dim, int order,
   int porder, double scale, int mono, cholmod_sparse *penalty,
   cholmod_common *c)
{
	cholmod_sparse *penalty_tmp, *penalty_chunk;
	double scale1[2] = {1.0, 0.0}; double scale2[2] = {1.0, 0.0};

	if (scale == 0.0)
		return (penalty);		

	penalty_chunk = calc_penalty(nsplines, knots, ndim, dim, order,
	    porder, mono, c);
	penalty_tmp = penalty;

	/* Add each chunk to the big matrix, scaling by smooth */
	scale2[0] = scale;
	penalty = cholmod_l_add(penalty, penalty_chunk, scale1, scale2,
	    1, 0, c);

	cholmod_l_free_sparse(&penalty_tmp, c);
	cholmod_l_free_sparse(&penalty_chunk, c);
	return (penalty);
}

static cholmod_sparse *
flatten_ndarray_to_sparse(struct ndsparse *array, size_t nrow, size_t ncol,
    cholmod_common *c)
{
	cholmod_triplet *trip;
	cholmod_sparse *sparse;
	long moduli[array->ndim];
	long i, j, k;

	trip = cholmod_l_allocate_triplet(nrow, ncol, array->rows, 0,
	    CHOLMOD_REAL, c);

	moduli[array->ndim-1] = 1;
	for (i = array->ndim-2; i >= 0; i--)
		moduli[i] = moduli[i+1]*array->ranges[i+1];

	for (i = 0; i < array->rows; i++) {
		k = 0;
		for (j = 0; j < array->ndim; j++)
			k += array->i[j][i]*moduli[j];

		((long *)(trip->j))[i] = k % ncol;
		((long *)(trip->i))[i] = k / ncol;
		((double *)(trip->x))[i] = array->x[i];
	}
	trip->nnz = array->rows;

	sparse = cholmod_l_triplet_to_sparse(trip, trip->nnz, c);
	cholmod_l_free_triplet(&trip, c);

	return (sparse);
}

static void
divided_diffs(int order, int porder, int j, double *knots, double *out)
{
	double a[order], b[order];
	double delta;
	int i;

	/*
	 * Recursively calculate divided differences. Returns a coefficient
	 * array like [1, -2, 1] used to approximate the nth derivative.
	 *
	 * From C. DeBoor, "A Practical Guide to Splines", equation X.16
	 *  2001 edition, page 117
	 */

	/*
	 * Special case order 1 (first derivative by finite differences)
	 * to terminate the recursion.
	 */
	if (porder == 0) {
		out[0] = 1.0;
		return;
	}

	/*
	 * Get each of the (n-1)th derivatives.
	 */

	divided_diffs(order, porder - 1, j + 1, knots, a);
	divided_diffs(order, porder - 1, j, knots, b);

	/*
	 * Get the denominator
	 */

	delta = (knots[j+order+1] - knots[j+porder])/
	    (double)(order - (porder - 1));

	/*
	 * Now subtract them, divide by delta, and return
	 */

	out[0] = -b[0]/delta;
	out[porder] = a[porder-1]/delta;
	for (i = 1; i < porder; i++)
		out[i] = (a[i-1] - b[i])/delta;
}

cholmod_sparse *
calc_penalty(long *nsplines, double *knots, int ndim, int dim, int order,
    int porder, int mono, cholmod_common *c)
{
	cholmod_sparse *finitediff, *fd_trans, *DtD, *result;
	cholmod_sparse *tmp, *tmp2;
	cholmod_triplet *trip;
	double divd[porder + 1];
	long i, row, col;

	/* First, we will compute the finite difference matrix,
	 * which looks like this for order 2:
	 * 
	 * 1 -2  1  0 0 ...
	 * 0  1 -2  1 0 ...
	 * 0  0  1 -2 1 ...
	 */

	trip = cholmod_l_allocate_triplet(nsplines[dim] - porder, nsplines[dim],
	    (nsplines[dim] - porder)*(porder+1), 0, CHOLMOD_REAL, c);

	for (row = 0; row < nsplines[dim] - porder; row++) {
		divided_diffs(order, porder, row, knots, divd);

		for (col = row; col < row + porder + 1; col++) {
			((long *)(trip->i))[trip->nnz] = row;
			((long *)(trip->j))[trip->nnz] = col;
			((double *)(trip->x))[trip->nnz] = divd[col-row];

			trip->nnz++;
		}
	}

	finitediff = cholmod_l_triplet_to_sparse(trip, trip->nnz, c);
	cholmod_l_free_triplet(&trip, c);

	if (mono) {
		/* If this dimension is the monotonic one, convert
		 * the basis to T-Splines */
		cholmod_sparse *old, *tril;

		old = finitediff;
		tril = cholmod_tril(nsplines[dim], c);
		finitediff = cholmod_l_ssmult(old, tril, 0, 1, 0, c);
		cholmod_l_free_sparse(&old, c);
		cholmod_l_free_sparse(&tril, c);
	}

	/*
	 * Now we want DtD, which is the transpose of finitediff
	 * multiplied by finitediff
	 */

	fd_trans = cholmod_l_transpose(finitediff, 1, c);
	DtD = cholmod_l_ssmult(fd_trans, finitediff,
	    1 /* DtD is symmetric */, 1, 0, c);
	cholmod_l_free_sparse(&finitediff, c);
	cholmod_l_free_sparse(&fd_trans, c);

	/* Next take kronecker products to form the full P */

	tmp = NULL;
	result = NULL;
	for (i = 0; i < ndim; i++) {
		tmp2 = (i == dim) ? DtD : cholmod_l_speye(
		    nsplines[i], nsplines[i],
		    CHOLMOD_REAL, c);
		tmp2->stype = 1; /* The identity matrix is always symmetric. */

		if (result == NULL) {
			result = tmp2;
			continue;
		}

		tmp = kronecker_product(result, tmp2, c);
		cholmod_l_free_sparse(&result, c);
		cholmod_l_free_sparse(&tmp2, c);

		result = tmp;
	}

	return result;
}



==> photospline/src/cfitter/glam.h <==
/*
 * GLAM (Generalized Linear Array Model) is an algorithm for efficiently
 *   computing N-D least squares fits on a grid. More information can be
 *   found at http://www.ma.hw.ac.uk/~iain/research/GLAM.html
 */

#ifndef PHOTOSPLINE_CFITTER_GLAM_H
#define PHOTOSPLINE_CFITTER_GLAM_H

#ifdef __cplusplus
extern "C" {
#endif

#include <photospline/splinetable.h>
#include "splineutil.h"

#include <cholmod.h>

void glamfit(struct ndsparse *data, double *weights, double **coords,
    struct splinetable *out, double smooth, int *order, int *penorder,
    int monodim, int verbose, cholmod_common *c);
    
void glamfit_complex(struct ndsparse *data, double *weights, double **coords,
    struct splinetable *out, int *order, cholmod_sparse* penalty,
    int monodim, int verbose, cholmod_common *c);

cholmod_sparse* add_penalty_term(long *nsplines, double *knots, int ndim,
    int dim, int order, int porder, double scale, int mono,
    cholmod_sparse *penalty, cholmod_common *c);

#ifdef __cplusplus
}
#endif

#endif /* PHOTOSPLINE_CFITTER_GLAM_H */



==> photospline/src/cfitter/nnls.c <==
/*
 * nnls.c: Sparse non-negative least squares algorithms. Except for
 *  Lawson-Hanson, all algorithms requrie full-rank problems
 *  (exactly or over-determined). For well-conditioned full-rank problems,
 *  BLOCK3 is the fastest.
 */

#include <cholmod.h>
#include <SuiteSparseQR_C.h>

#include <stdio.h>
#include <string.h>
#include <strings.h>
#include <math.h>

#include <time.h>
#include <float.h>
#include <assert.h>

#include "splineutil.h"
#include "cholesky_solve.h"

#define MAX_TRIALS 5
#define N_RESOLVES 0
#define KKT_TOL 1e-6

static int intcmp(const void *xa, const void *xb);

/*
 * Lawson-Hanson NNLS
 *
 * Algorithm NNLS from "Solving Least Squares Problems", Charles Lawson and
 *  Richard Hanson. Prentice-Hall, 1974.
 */

cholmod_dense *
nnls_lawson_hanson(cholmod_sparse *A, cholmod_dense *y, double tolerance,
    int min_iterations, int max_iterations, int npos, int normaleq,
    int verbose, cholmod_common *c)
{
        cholmod_dense *x, *w, *p, *yp;
        cholmod_sparse *Ap;
        long P[A->ncol], Z[A->ncol];
        int nP, nZ;
        double wmax, wpmin, alpha, qtemp;
        int i, j, n, t, qmax;
        int last_freed = -1;

        /* By default, all coefficients are positive */
        if (npos == 0)
                npos = A->ncol;

        /* Step 1: All elements actively constrained */
        nP = A->ncol - npos; nZ = npos;
        for (i = 0; i < nZ; i++)
                Z[i] = i;
        for (i = 0; i < nP; i++)
                P[i] = npos + i;

        /* Initialize coefficient and negative gradient vectors */
        x = cholmod_l_zeros(A->ncol, 1, CHOLMOD_REAL, c);
        w = cholmod_l_zeros(A->ncol, 1, CHOLMOD_REAL, c);

        for (n = 0; n < max_iterations || max_iterations == 0; n++) { 
                /* Step 2: compute the negative gradient of the residuals, w */
                if (normaleq) {
                         /* If the normal equations are pre-formulated, 
                          * w = y - Ax. */
                        double alpha[2] = {1.0, 0.0}, beta[2] = {-1.0, 0.0};

                        memcpy(w->x, y->x, sizeof(double)*A->ncol);
                        cholmod_l_sdmult(A, 0 /* no transpose */, beta, alpha,
                            x, w, c);
                } else {
                        /* Otherwise, take the derivative: w = At(y - Ax) */
                        cholmod_dense *wtemp;
                        double alpha[2] = {1.0, 0.0}, beta[2] = {-1.0, 0.0};

                        wtemp = cholmod_l_copy_dense(y, c);
                        cholmod_l_sdmult(A, 0 /* no transpose */, beta, alpha,
                            x, wtemp, c);
                        beta[0] = 0;
                        cholmod_l_sdmult(A, 1 /* transpose */, alpha, beta,
                            wtemp, w, c);
                        cholmod_l_free_dense(&wtemp, c);
                }

                /* Step 3a: Check for completion */
                if (nZ == 0)
                        break;

                /* Steps 3b,4: Find maximum w, complete if <= 0 */
                wmax = ((double *)(w->x))[Z[0]];
                t = 0;
                for (i = 1; i < nZ; i++) {
                        if (((double *)(w->x))[Z[i]] > wmax &&
                            last_freed != Z[i]) {
                                t = i;
                                wmax = ((double *)(w->x))[Z[t]];
                        }
                }

                if (wmax <= 0)
                        break;

                /* See if we might be within fit tolerance */
                if (wmax < tolerance && n >= min_iterations) {
                        /* Check if any passive coefficients need to be reduced
                         * due to clipped ringing */
                        if (nP == 0)
                                break;
                        
                        wpmin = ((double *)(w->x))[P[0]];
                        for (i = 1; i < nP; i++) {
                                if (((double *)(w->x))[P[i]] < wpmin)
                                        wpmin = ((double *)(w->x))[P[i]];
                        }

                        if (-wpmin < tolerance)
                                break;
                }

                /* Step 5: Move coefficient Z[t] into the passive set P */
                if (verbose)
                        printf("Freeing coefficient %ld (active: %d, "
                            "passive: %d, wmax: %e)\n", Z[t], nZ, nP, wmax);
                last_freed = Z[t];
                alpha = -1;
                P[nP++] = Z[t];
                nZ--;
                for (i = t; i < nZ; i++)
                        Z[i] = Z[i+1];

                /*
                 * Steps 6-11: Move coefficients from the passive to the
                 * active set
                 */
                while (1) {        
                        /*
                         * Step 6: Solve the least-squares subproblem for the
                         * columns of A in the passive set P by QR
                         * decomposition.
                         */
                        if (normaleq) {
                                Ap = cholmod_l_submatrix(A, P, nP, P, nP, 1,
                                    1, c);
                                yp = cholmod_l_allocate_dense(nP, 1, nP,
                                    CHOLMOD_REAL, c);
                                for (i = 0; i < nP; i++)
                                        ((double *)(yp->x))[i] =
                                            ((double *)(y->x))[P[i]];
                                p = SuiteSparseQR_C_backslash_default(Ap, yp, c);
                                cholmod_l_free_sparse(&Ap, c);
                                cholmod_l_free_dense(&yp, c);
                        } else {
                                Ap = cholmod_l_submatrix(A, NULL, -1, P, nP,
                                    1, 1, c);
                                p = SuiteSparseQR_C_backslash_default(Ap, y, c);
                                cholmod_l_free_sparse(&Ap, c);
                        }

                        /*
                         * Step 7: Check if any coefficients need be constrained
                         */
                        for (i = 0; i < nP; i++)
                                if (P[i] < npos && ((double *)(p->x))[i] <= 0)
                                        break;
                        if (i == nP) {
                                /*
                                 * All were positive. Cycle back for the next.
                                 */
                                bzero(x->x, sizeof(double)*x->nrow);
                                for (i = 0; i < nP; i++)
                                        ((double *)(x->x))[P[i]] =
                                            ((double *)(p->x))[i];
                                cholmod_l_free_dense(&p, c);
                                break; /* Break loop to step 2 */
                        }

                        /*
                         * Step 8-9: Compute q, alpha
                         */
                        alpha = 2; /* All computed values <= 1 */
                        qmax = -1;
                        for (i = 0; i < nP; i++) {
                                if (P[i] >= npos || ((double *)(p->x))[i] > 0)
                                        continue;

                                qtemp = ((double *)(x->x))[P[i]]/
                                    (((double *)(x->x))[P[i]] -
                                    ((double *)(p->x))[i]);

                                if (qtemp < alpha && qtemp != 0) {
                                        qmax = P[i];
                                        alpha = qtemp;
                                } else if (last_freed == P[i]) {
                                        /* Anti-cycling advice from LH */
                                        alpha = 0;
                                        qmax = P[i];
                                        break;
                                }
                        }

                        if (qmax < 0) {
                                fprintf(stderr, "%s line %d: Math has failed\n",
                                    __FILE__, __LINE__);
                                exit(1);
                        }

                        /*
                         * Step 10: Recompute x
                         */
                        for (i = 0; i < nP; i++)
                                ((double *)(x->x))[P[i]] += alpha*
                                    (((double *)(p->x))[i] -
                                    ((double *)(x->x))[P[i]]);

                        /* Avoid rounding errors above */
                        ((double *)(x->x))[qmax] = 0;
                        cholmod_l_free_dense(&p, c);

                        /*
                         * Step 11: Move coefficients equal to zero to the
                         * active set.
                         */
                        for (i = 0; i < nP; i++) {
                                if (P[i] >= npos || ((double *)(x->x))[P[i]] > 0)
                                        continue;

                                if (verbose)
                                        printf("\tConstraining coefficient %ld "
                                            "(active: %d, passive: %d, "
                                            "value: %e)\n", P[i], nZ, nP,
                                            ((double *)(x->x))[P[i]]);

                                ((double *)(x->x))[P[i]] = 0;
                                Z[nZ++] = P[i];
                                nP--;
                                for (j = i; j < nP; j++)
                                        P[j] = P[j+1];
                                i--;
                        }

                        /* If alpha = 0, we've reached equilibrium */
                        if (alpha == 0)
                                break;
                }

                /* Exit to the caller in equilibrium */
                if (alpha == 0)
                        break;
        }

        /* Step 12: return */
        cholmod_l_free_dense(&w, c);
        return (x);
}

/*
 * An implementation of the Portugal/Judice/Vicente block-pivoting algorithm for
 * pre-formulated normal equations
 *
 *    See:
 *       A Comparison of Block Pivoting and Interior-Point Algorithms for
 *       Linear Least Squares Problems with Nonnegative Variables
 *
 *       Author(s): Luis F. Portugal, Joaquim J. Judice, Luis N. Vicente
 *       Source: Mathematics of Computation, Vol. 63, No. 208 (Oct., 1994),
 *         pp. 625-643
 *       Published by: American Mathematical Society
 *       Stable URL: http://www.jstor.org/stable/2153286
 */

cholmod_dense *
nnls_normal_block(cholmod_sparse *AtA, cholmod_dense *Atb, int verbose,
   cholmod_common *c)
{
        int nvar = AtA->nrow;
        long F[nvar], G[nvar];
        int H1[nvar], H2[nvar];
        cholmod_dense *x, *y, *x_F, *Atb_F;
        cholmod_sparse *AtA_F;
        int nF, nG, nH1, nH2, ninf;
        int i, j, k, trials, murty_steps, iter;

        /* XXX: make these settable? */
        iter = 3*nvar;                /* Maximum number of iterations */
        trials = MAX_TRIALS;        /* Runs without progress before reverting
                                 * to a deterministic algorithm */
        murty_steps = MAX_TRIALS;

        x = cholmod_l_zeros(nvar, 1, CHOLMOD_REAL, c);
        y = cholmod_l_allocate_dense(nvar, 1, nvar, CHOLMOD_REAL, c);

        /*
         * Initialize variables such that all coefficients are in the
         * active set.
         */

        nF = 0;                        /* No feasible coefficients */
        nG = nvar;
        for (i = 0; i < nvar; i++)
                G[i] = i;
        ninf = nvar + 1;        /* Number of infeasible coefficients */

        /* Drop small entries from the problem */
        //cholmod_l_drop(DBL_EPSILON, AtA, c);

        /* Set up the dual vector */
        for (i = 0; i < nvar; i++)
                ((double *)(y->x))[i] = -((double *)(Atb->x))[i];

        while (iter-- > 0) {
                /*
                 * Fill H1, H2 with the points that must be moved from the
                 * passive to active and active to passive sets, respectively.
                 */

                nH1 = nH2 = 0;
                for (i = 0; i < nF; i++)
                        if (((double *)(x->x))[F[i]] < -KKT_TOL)
                                H1[nH1++] = F[i];
                for (i = 0; i < nG; i++)
                        if (((double *)(y->x))[G[i]] < -KKT_TOL)
                                H2[nH2++] = G[i];

                /*
                 * If all coefficients were positive, then we are done.
                 */

                if (nH1 == 0 && nH2 == 0)
                        break;

                if (ninf <= murty_steps)
                        trials = -1;
                /*
                 * Check the status of the bulk set switching.
                 * After MAX_TRIALS iterations of Murty's finite method,
                 * revert to block switching.
                 */
                
                if (ninf > murty_steps &&
                    (nH2 + nH1 < ninf || trials < -murty_steps)) {
                        if (nH2 + nH1 <= ninf)
                            murty_steps++;
                        ninf = nH2 + nH1;
                        trials = MAX_TRIALS;
                } else {
                        /* Stuck, check if we need to try something else */
                        trials--;
                        if (verbose)
                                printf("Stuck! trials: %d nH1: %d nH2: %d\n",trials,nH1,nH2);
                        if (trials < 0) {
                                /*
                                 * Out of luck. Fall back to slow but
                                 * guaranteed method (picking the last
                                 * infeasible coordinate).
                                 */
                                
                                if (nH2 == 0) {
                                        goto maxh1;
                                } else if (nH1 == 0) {
                                        goto maxh2;
                                } else if (H1[nH1 - 1] > H2[nH2 - 1]) {
                                        maxh1:
                                        H1[0] = H1[nH1 - 1];
                                        nH1 = 1; nH2 = 0;
                                        if (verbose)
                                                printf("H1: %d (%e)\n",H1[0],((double *)(x->x))[H1[0]]);
                                } else {
                                        maxh2:
                                        H2[0] = H2[nH2 - 1];
                                        nH2 = 1; nH1 = 0;
                                        if (verbose)
                                                printf("H2: %d (%e)\n",H2[0],((double *)(y->x))[H2[0]]);
                                }
                        }
                }

                if (verbose)
                        printf("Iteration %d Infeasibles: %d\n", (3*nvar - iter), ninf);

                /*
                 * Next, remove elements in H1 from F, and add them to G,
                 * exploiting the fact that H1 elements are in order
                 * relative to their order in F.
                 */
                for (i = 0, j = 0; i < nH1; i++) {
                        G[nG++] = H1[i];
                        while (F[j] != H1[i]) j++;
                        for (k = j+i; k+1 < nF; k++)
                                F[k-i] = F[k-i+1];
                }
                nF -= nH1;

                /* And vice versa */
                for (i = 0, j = 0; i < nH2; i++) {
                        F[nF++] = H2[i];
                        while (G[j] != H2[i]) j++;
                        for (k = j+i; k+1 < nG; k++)
                                G[k-i] = G[k-i+1];
                }
                nG -= nH2;

                qsort(G, nG, sizeof(G[0]), intcmp);
                qsort(F, nF, sizeof(F[0]), intcmp);

                /* Solve the unconstrained part */

                if (verbose)
                    printf("Unconstrained solve for %d of %d coefficients\n",
                      nF, nvar);
                AtA_F = cholmod_l_submatrix(AtA, F, nF, F, nF, 1, 1, c);
                AtA_F->stype = 1;
                Atb_F = cholmod_l_allocate_dense(nF, 1, nF, CHOLMOD_REAL, c);
                for (i = 0; i < nF; i++)
                        ((double *)(Atb_F->x))[i] = ((double *)(Atb->x))[F[i]];

                /* Solve the system AtA_F*x = Atb_F, refining the solution iteratively */
                x_F = cholesky_solve(AtA_F, Atb_F, c, verbose, N_RESOLVES);

                for (i = 0; i < nF; i++)
                        ((double *)(x->x))[F[i]] = ((double *)(x_F->x))[i];
                cholmod_l_free_sparse(&AtA_F, c);
                cholmod_l_free_dense(&Atb_F, c);

                /* Update the constrained part */

                for (i = 0; i < nG; i++)
                        ((double *)(x->x))[G[i]] = 0;
                for (i = 0; i < nF; i++)
                        ((double *)(y->x))[F[i]] = 0;

                
                {
                        cholmod_sparse *AtA_FG;
                        cholmod_dense *Atb_G;
                        double ones[2] = {1., 0}, mones[2] = {-1., 0};

                        Atb_G = cholmod_l_allocate_dense(nG, 1, nG,
                            CHOLMOD_REAL, c);
                        for (i = 0; i < nG; i++)
                                ((double *)(Atb_G->x))[i] =
                                    ((double *)(Atb->x))[G[i]];

                        AtA_FG = cholmod_l_submatrix(AtA, G, nG, F, nF, 1,1,c);
                        cholmod_l_sdmult(AtA_FG, 0, ones, mones, x_F, Atb_G, c);
                        
                        for (i = 0; i < nG; i++)
                                ((double *)(y->x))[G[i]] =
                                    ((double *)(Atb_G->x))[i];

                        cholmod_l_free_dense(&Atb_G, c);
                        cholmod_l_free_sparse(&AtA_FG, c);
                }
                
#if 0
                double* x_full = (double*)(x->x);
                double* y_full = (double*)(y->x);
                DPRINT(x_full, nvar, " %- .1e");
                DPRINT(y_full, nvar, " %- .1e");
#endif
                cholmod_l_free_dense(&x_F, c);
        }

        cholmod_l_free_dense(&y, c);

        return (x);
}

/*
 * An implementation of the Portugal/Judice/Vicente block-pivoting algorithm for
 * pre-formulated normal equations, with single-row up/down-dates.
 *
 *    See:
 *       A Comparison of Block Pivoting and Interior-Point Algorithms for
 *       Linear Least Squares Problems with Nonnegative Variables
 *
 *       Author(s): Luis F. Portugal, Joaquim J. Judice, Luis N. Vicente
 *       Source: Mathematics of Computation, Vol. 63, No. 208 (Oct., 1994),
 *         pp. 625-643
 *       Published by: American Mathematical Society
 *       Stable URL: http://www.jstor.org/stable/2153286
 */


cholmod_dense *
nnls_normal_block_updown(cholmod_sparse *AtA, cholmod_dense *Atb, int verbose,
   cholmod_common *c)
{
        int nvar = AtA->nrow;
        long *F, *G, *H1, *H2;
        cholmod_dense *x, *y;
        cholmod_factor *L;
        long nF, nG, nH1, nH2, ninf;
        int i, trials, murty_steps, iter;
        clock_t t0, t1;

        /* XXX: make these settable? */
        iter = 3*nvar;                /* Maximum number of iterations */
        trials = MAX_TRIALS;        /* Runs without progress before reverting
                                 * to a deterministic algorithm */
        murty_steps = MAX_TRIALS;

        /*
         * The METIS graph-partitioning code tends to segfault. Don't use it.
         */
        c->nmethods = 2;

        F  = (long*)malloc(sizeof(long)*nvar);
        G  = (long*)malloc(sizeof(long)*nvar);
        H1 = (long*)malloc(sizeof(long)*nvar);
        H2 = (long*)malloc(sizeof(long)*nvar);

        x = cholmod_l_zeros(nvar, 1, CHOLMOD_REAL, c);
        y = cholmod_l_allocate_dense(nvar, 1, nvar, CHOLMOD_REAL, c);

        /*
         * Initialize variables such that all coefficients are in the
         * active set.
         */

        nF = 0;                        /* No feasible coefficients */
        nG = nvar;
        for (i = 0; i < nvar; i++)
                G[i] = i;
        ninf = nvar + 1;        /* Number of infeasible coefficients */

        /* Drop small entries from the problem, replacing them with eels. 
         * Also drops the lower half of AtA if AtA->stype is 1. */
        cholmod_l_drop(DBL_EPSILON, AtA, c);
        AtA->stype = 1;

        /* Set up the dual vector */
        for (i = 0; i < nvar; i++)
                ((double *)(y->x))[i] = -((double *)(Atb->x))[i];

        L = NULL;
        t0 = clock();

        while (iter-- > 0) {
                /*
                 * Fill H1, H2 with the points that must be moved from the
                 * passive to active and active to passive sets, respectively.
                 */

                nH1 = nH2 = 0;
                for (i = 0; i < nF; i++)
                        if (((double *)(x->x))[F[i]] < -KKT_TOL)
                                H1[nH1++] = F[i];
                for (i = 0; i < nG; i++)
                        if (((double *)(y->x))[G[i]] < -KKT_TOL)
                                H2[nH2++] = G[i];

                /*
                 * If all coefficients were positive, then we are done.
                 */

                if (nH1 == 0 && nH2 == 0)
                        break;

                if ((ninf <= murty_steps) )
                        trials = -1;

                /*
                 * Check the status of the bulk set switching.
                 * After MAX_TRIALS iterations of Murty's finite method,
                 * revert to block switching.
                 */
                
                if (ninf > murty_steps && nH2 + nH1 < ninf) {
                        if (nH2 + nH1 <= ninf)
                            murty_steps++;
                        ninf = nH2 + nH1;
                        trials = MAX_TRIALS;
                } else {
                        /* Stuck, check if we need to try something else */
                        trials--;
                        if (verbose)
                                printf("\tStuck! trials: %d nH1: %ld nH2: %ld"
                                    "\n", trials, nH1, nH2);
                        if (trials < 0) {
                                /*
                                 * Out of luck. Fall back to slow but
                                 * guaranteed method (picking the last
                                 * infeasible coordinate).
                                 */
                                
                                if (nH2 == 0) {
                                        goto maxh1;
                                } else if (nH1 == 0) {
                                        goto maxh2;
                                } else if (H1[nH1 - 1] > H2[nH2 - 1]) {
                                        maxh1:
                                        H1[0] = H1[nH1 - 1];
                                        nH1 = 1; nH2 = 0;
                                        if (verbose)
                                                printf("\tH1: %ld (%e)\n",
                                                    H1[0],
                                                    ((double *)(x->x))[H1[0]]);
                                } else {
                                        maxh2:
                                        H2[0] = H2[nH2 - 1];
                                        nH2 = 1; nH1 = 0;
                                        if (verbose)
                                                printf("\tH2: %ld (%e)\n",
                                                    H2[0],
                                                    ((double *)(y->x))[H2[0]]);
                                }
                        }
                }

                if (verbose)
                        printf("Iteration %d Infeasibles: %ld\n",
                            (3*nvar - iter), ninf);

                /* We're about to recompute x, so free it */
                cholmod_l_free_dense(&x, c);

                if (verbose)
                    printf("\tUnconstrained solve for %ld of %d coefficients\n",
                      nF - nH1 + nH2, nvar);

                /*
                 * Next, update the factorization of AtA[:,F][F,:], removing
                 * rows in H1 and adding those in H2. For large updates, the
                 * factorization will be recomputed from scratch; for small
                 * updates, the rows will be added and deleted from the
                 * factorization one-by-one, potentially saving a lot of
                 * computing time.
                 *
                 * F, G, H1, H2, and the associated counts are updated on
                 * exit.
                 */
                L = modify_factor(AtA, L, F, &nF, G, &nG, H1, &nH1, H2, &nH2,
                    verbose, c);
        
                if (verbose)
                        t0 = clock();
                
                /*
                 * Solve the full system, but with the rows of L corresponding
                 * to G set to identity. 
                 */
                if (L->n == nvar) {
                        x = cholmod_l_solve(CHOLMOD_A, L, Atb, c);
                } else {
                        /*
                         * If L is only a subset of the full matrix, solve
                         * only the passive set.
                         */
                        cholmod_dense *Atb_F, *x_F;

                        Atb_F = cholmod_l_allocate_dense(nF, 1, nF,
                            CHOLMOD_REAL, c);
                        for (i = 0; i < nF; i++)
                                ((double*)(Atb_F->x))[i] =
                                    ((double*)(Atb->x))[F[i]];

                        x_F = cholmod_l_solve(CHOLMOD_A, L, Atb_F, c);

                        cholmod_l_free_dense(&Atb_F, c);
                        x = cholmod_l_allocate_dense(nvar, 1, nvar,
                            CHOLMOD_REAL, c);
                        for (i = 0; i < nF; i++)
                                ((double*)(x->x))[F[i]] =
                                    ((double*)(x_F->x))[i];
                        cholmod_l_free_dense(&x_F, c);
                }

                if (verbose) {
                        t1 = clock();
                        printf("\tSolve[%d] (%ld free): %.2f s\n",nvar,nF,
                            (double)(t1-t0)/(CLOCKS_PER_SEC));
                }

                /* Explicitly zero x[G] and y[F] */
                for (i = 0; i < nG; i++)
                        ((double *)(x->x))[G[i]] = 0;
                for (i = 0; i < nF; i++)
                        ((double *)(y->x))[F[i]] = 0;

                /* Update the constrained part */
                {
                        cholmod_sparse *AtA_FG;
                        cholmod_dense *Atb_G, *x_F;
                
                        /*
                         * NB: We happen to know that AtA is actually
                         * symmetric, but cholmod_submatrix will only
                         * handle unsymmetric ones. The submatrix constructed
                         * this way will also be secretly symmetric.
                         */
                        AtA->stype = 0;
                        double ones[2] = {1., 0}, mones[2] = {-1., 0};

                        if (verbose)
                                t0 = clock();

                        Atb_G = cholmod_l_allocate_dense(nG, 1, nG,
                            CHOLMOD_REAL, c);
                        for (i = 0; i < nG; i++)
                                ((double *)(Atb_G->x))[i] =
                                    ((double *)(Atb->x))[G[i]];

                        x_F = cholmod_l_allocate_dense(nF, 1, nF,
                            CHOLMOD_REAL, c);
                        for (i = 0; i < nF; i++)
                                ((double *)(x_F->x))[i] =
                                    ((double *)(x->x))[F[i]];

                        AtA_FG = cholmod_l_submatrix(AtA, G, nG, F, nF, 1,1,c);
                        cholmod_l_sdmult(AtA_FG, 0, ones, mones, x_F, Atb_G, c);
                        
                        for (i = 0; i < nG; i++)
                                ((double *)(y->x))[G[i]] =
                                    ((double *)(Atb_G->x))[i];

                        cholmod_l_free_dense(&Atb_G, c);
                        cholmod_l_free_dense(&x_F, c);
                        cholmod_l_free_sparse(&AtA_FG, c);

                        if (verbose) {
                                t1 = clock();
                                printf("\tUpdate y[%ld]: %.2f s\n",
                                    nG,(double)(t1-t0)/(CLOCKS_PER_SEC));
                        }
                        AtA->stype = 1;
                        
                }
#if 0
                double* x_full = (double*)(x->x);
                double* y_full = (double*)(y->x);
                DPRINT(x_full, nvar, " %- .1e");
                DPRINT(y_full, nvar, " %- .1e");
#endif
        }

        cholmod_l_free_dense(&y, c);
        cholmod_l_free_factor(&L, c);

        free(F);
        free(G);
        free(H1);
        free(H2);

        return (x);
}

/*
 * An implementation of Adlers' BLOCK3 algorithm for NNLS with
 * pre-formulated normal equations and single row additions/deletions.
 *
 * This algorithm always reduces the magnitude of the residual vector
 * and is thus finite.
 *
 *     See:
 *         http://citeseerx.ist.psu.edu/viewdoc/summary?doi=10.1.1.32.8173
 */


cholmod_dense *
nnls_normal_block3(cholmod_sparse *AtA, cholmod_dense *Atb, int verbose,
   cholmod_common *c)
{
        int nvar = AtA->nrow;
        long *F, *G, *H1, *H2;
        long *F_, *G_, *Fprime, *Gprime;
        cholmod_dense *x, *y, *x_F, *Atb_F;
        cholmod_sparse *AtA_F;
        cholmod_factor *L;
        long nF, nG, nH1, nH2, ninf;
        long nFprime, nGprime, nF_, nG_;
        int i, j, k;
        int iter, max_iter, solves, residual_calcs;
        int feasible;
        clock_t t0, t1;
        double kkt_tolerance, y_min, residual;

        /* XXX: make these settable? */
        max_iter = 120;                /* Maximum number of iterations */
        solves = 0;
        residual_calcs = 0;
        residual = DBL_MAX;

        /* Heuristic stopping tolerance inspired from Adlers' thesis */
        kkt_tolerance = ((double)(nvar)) * DBL_EPSILON * 1e5;
        if (verbose)
                printf("Stopping tolerance: %e\n",kkt_tolerance);

        /* F and G track the state of the factorization */
        F  = (long*)malloc(sizeof(long)*nvar);
        G  = (long*)malloc(sizeof(long)*nvar);
        /* 
         * When the factorization is out of sync with the column
         * partition, Fprime and Gprime can be used instead.
         */
        Fprime = (long*)malloc(sizeof(long)*nvar);
        Gprime = (long*)malloc(sizeof(long)*nvar);
        /* 
         * H1 and H2 hold pending changes to the column partition
         * of the factorization.
         */
        H1 = (long*)malloc(sizeof(long)*nvar);
        H2 = (long*)malloc(sizeof(long)*nvar);

        nF = nG = nH1 = nH2 = 0;
        nFprime = nGprime = -1;

        t0 = clock();

        /* Drop small entries from the problem, replacing them with eels. 
         * Also drops the lower half of AtA if AtA->stype is 1. */
        cholmod_l_drop(DBL_EPSILON, AtA, c);
        AtA->stype = 1;

        /*
         * This algorithm is under a tremendous amount of memory pressure, 
         * especially in the initial solve, which operates on the full matrix.
         * NESDIS can sometimes find a much better ordering than AMD, but is 
         * ~ 5x slower. The extra time spend trying different orderings is 
         * well worth ~ 2x savings in memory.
         * 
         * XXX: METIS graph-partitioning is known to segfault on large
         * matrices, so we remove it from the list of orderings.
         */
        c->method[2] = c->method[3]; /* NESDIS, default parameters */
        c->nmethods = 3;

	/*
	 * Start with x equal to the null vector. This implies
	 * that y = -Atb.
	 */
	AtA_F = NULL; x_F = NULL; Atb_F = NULL; L = NULL; 
	x = cholmod_l_zeros(nvar, 1, CHOLMOD_REAL, c); 	
	y = cholmod_l_copy_dense(Atb, c);
	for (i = 0; i < nvar; i++) {
		G[nG++] = i;
		((double*)(y->x))[i] *= -1.0;
	}

        for (iter = 0; iter < max_iter; iter++) {

                nH2 = 0;
                /*
                 * Fill H2 with the points that have large negative Lagrange
                 * multipliers and thus have to be released into the passive
                 * set.
                 *
                 * If the state of the factorization is out of sync
                 * with the current column partition, use Gprime to 
                 * fill H2. Otherwise, use G.
                 */

                if (nGprime < 0) {
                        G_ = G;
                        nG_ = nG;
                } else {
                        G_ = Gprime;
                        nG_ = nGprime;
                }

                for (i = 0; i < nG_; i++)
                        if (((double *)(y->x))[G_[i]] < -kkt_tolerance) {
                                H2[nH2++] = G_[i];
                        }

#ifndef NDEBUG
                {
                /* Paranoia: check for duplicate entries. */
                        int count;
                        for (i = 0; i < nH1; i++) {
                                count = 0;
                                for (j = 0; j < nH1; j++) {
                                        if (H1[j] == H1[i]) count++;
                                }
                                assert(count == 1);
                        }
                        for (i = 0; i < nH2; i++) {
                                count = 0;
                                for (j = 0; j < nH2; j++) {
                                        if (H2[j] == H2[i]) count++;
                                }
                                assert(count == 1);
                        }
                }
#endif

                /*
                 * If a coefficient was marked for constraint at the end of
                 * the inner loop and then freed again here, H1 and H2 can
                 * contain common elements. This is silly, since the change
                 * is a no-op. Make the sets disjoint again.
                 */
                if (nH1 > 0)
                        for (i = 0, j = 0; i < nH2; ) {
                                while((H1[j] < H2[i]) && (j < nH1)) j++;
                                if ((j < nH1) && (H2[i] == H1[j])) {
                                        /* Remove the element from both */
                                        for (k = j; k+1 < nH1; k++)
                                                H1[k] = H1[k+1];
                                        for (k = i; k+1 < nH2; k++)
                                                H2[k] = H2[k+1];
                                        --nH1;
                                        --nH2;
                                } else {
                                        ++i;
                                }
                        }

                y_min = 0;
                for (i = 0; i < nH2; i++)
                        if ((((double *)(y->x))[H2[i]] < y_min))
                                y_min = ((double *)(y->x))[H2[i]];

                /*
                 * If we've satisfied the KKT conditions, we're done. 
                 */

                if (nH2 == 0) break;

                ninf = nH1 + nH2;

                if (verbose)
                        printf("\tFreeing %ld coefficients (y_min = %e)\n",
                            nH2, y_min);

                if (verbose)
                        printf("Iteration %d Infeasibles: %ld Residual: %.20e\n",
                            iter, ninf, residual);

                nFprime = nGprime = -1;
                feasible = false;
                while (!feasible) {

                /*
                 * Next, update the factorization of AtA[:,F][F,:], removing
                 * rows in H1 and adding those in H2. For large updates, the
                 * factorization will be recomputed from scratch; for small
                 * updates, the rows will be added and deleted from the
                 * factorization one-by-one, potentially saving a lot of
                 * computing time.
                 *
                 * F, G, H1, H2, and the associated counts are updated on
                 * exit.
                 */
                        L = modify_factor(AtA, L, F, &nF, G, &nG, H1, &nH1, 
                            H2, &nH2, verbose, c);

                        if (verbose) t0 = clock();

                        AtA_F = NULL;
                        Atb_F = x_F = NULL;

                        /*
                         * Solve the full system, but with the rows of L 
                         * corresponding to G set to identity. 
                         */
                        if (L->n == nvar) {
                                cholmod_dense *x_temp;

                                x_temp = cholmod_l_solve(CHOLMOD_A, L, Atb, c);
                                /*
                                 * NB: x_F must be the same length as F.
                                 * Extract the free set from the full solution.
                                 */
                                x_F = cholmod_l_allocate_dense(nF, 1, nF,
                                    CHOLMOD_REAL, c);
                                for (i = 0; i < nF; i++)
                                        ((double*)(x_F->x))[i] =
                                            ((double*)(x_temp->x))[F[i]];
                                cholmod_l_free_dense(&x_temp, c);
                        } else {
                                /*
                                 * If L is only a subset of the full matrix,
                                 * solve only the passive set.
                                 */
                                cholmod_dense *Atb_F;
        
                                Atb_F = cholmod_l_allocate_dense(nF, 1, nF,
                                    CHOLMOD_REAL, c);
                                for (i = 0; i < nF; i++)
                                        ((double*)(Atb_F->x))[i] =
                                            ((double*)(Atb->x))[F[i]];
        
                                x_F = cholmod_l_solve(CHOLMOD_A, L, Atb_F, c);
                        }

                        ++solves;

                        if (verbose) {
                                t1 = clock();
                                printf("\tSolve[%d] (%ld free): %.2f s\n",
                                    nvar,nF,(double)(t1-t0)/(CLOCKS_PER_SEC));
                        }

                        /*
                         * Characterize the new solution: how many of the new
                         * coefficients are negative, and of those, how many
                         * correspond to elements of the current solution close
                         * enough to zero that any movement along the descent
                         * vector will make those coefficients negative?
                         */
                        int nF_inf, nF_inf_boundary;
                        nF_inf = nF_inf_boundary = 0;
                        for (i = 0; i < nF; i++)
                                if (((double*)(x_F->x))[i] < 0) {
                                        nF_inf++;
                                        if (((double*)(x->x))[F[i]] < 
                                            kkt_tolerance)
                                                nF_inf_boundary++;
                                        
                                }

                        if (nF_inf == 0) {
                                /*
                                 * The new solution doesn't violate any
                                 * constraints. Accept it.
                                 */
                                for (i = 0; i < nF; i++)
                                        ((double*)(x->x))[F[i]] =
                                            ((double*)(x_F->x))[i];
                                cholmod_l_free_dense(&x_F, c);
                                feasible = true;

                                if (verbose)
                                        printf("\tSolution entirely "
                                            "feasible\n");

                        } else if (nF_inf == nF_inf_boundary) {
                                /*
                                 * Part of the new solution is negative, but
                                 * the corresponding coefficients in the
                                 * current solution are already nearly 0. Any
                                 * movement along the descent vector will
                                 * encounter a constraint, so we can't reduce
                                 * the residual with the current constraints.
                                 * Constrain the corresponding coefficients
                                 * and try again.
                                 */
                                for (i = 0; i < nF; i++) {
                                        if (((double*)(x_F->x))[i] < 0) {
                                                H1[nH1++] = F[i];
                                                ((double*)(x->x))[F[i]] = 0;
                                        }
                                }
                                cholmod_l_free_dense(&x_F, c);
                                feasible = false;

                                if (verbose)
                                        printf("\tConstraining %ld coefficients"
                                            " (descent at boundary)\n", nH1);
                                
                        } else {
                                /*
                                 * Attempt to reduce the magnitude of the
                                 * residual vector by moving along the descent
                                 * vector. Ideally, we'd like to minimize the
                                 * the residual along the descent vector
                                 * orthogonally projected into the feasible
                                 * region, but that way lies madness. Instead,
                                 * we choose from amongst the set of distances
                                 * along the descent vector that violate
                                 * exactly one constraint, trying each distance
                                 * in descending order until we reduce the 
                                 * residual with respect to the current
                                 * solution.
                                 */

                                assert( nH1 == 0 );
                                assert( nH2 == 0 );

                                /* AtA is symmetric, but stored in full form */
                                AtA->stype = 0;
                                /* FIXME: re-use AtA_F from modify call? */
                                AtA_F = cholmod_l_submatrix(AtA, F, nF, F, nF,
                                    1, 1, c);
                                AtA->stype = 1;

                                if (!Atb_F) {
                                        Atb_F = cholmod_l_allocate_dense(nF, 1,
                                             nF, CHOLMOD_REAL, c);
                                        for (i = 0; i < nF; i++) 
                                                ((double*)(Atb_F->x))[i] =
                                                    ((double*)(Atb->x))[F[i]];
                                }

                                feasible = walk_descents(AtA_F, Atb_F, x, x_F,
                                    F, &nF, H1, &nH1, &residual,
                                    &residual_calcs, verbose, c);

                        } /* if (nF_inf == 0) */

                        /*
                         * At this point, we've either rejected x_F completely
                         * or copied the feasible parts into x.
                         */
                        cholmod_l_free_dense(&x_F, c);
                        cholmod_l_free_dense(&Atb_F, c);
                        cholmod_l_free_sparse(&AtA_F, c);

                } /* while (!feasible) */

                if (nH1 == 0) {
                        /* 
                         * The passive set hasn't changed since the last
                         * factorization. 
                         */
                        nGprime = nFprime = -1;
                        F_ = F; nF_ = nF;
                        G_ = G; nG_ = nG;
                } else {
                        /*
                         * The passive set has changed since the last
                         * factorization. Copy F and G to Fprime and Gprime,
                         * and move elements in H1 from Fprime to Gprime.
                         */
                        memcpy(Fprime, F, nF*sizeof(long));
                        memcpy(Gprime, G, nG*sizeof(long));
                        F_ = Fprime; nF_ = nF;
                        G_ = Gprime; nG_ = nG;
                        /* Move elements from F_ into G_ */
                        for (i = 0, j = 0; i < nH1; i++) {
                                G_[nG_++] = H1[i];
                                while (F_[j] != H1[i]) j++;
                                for (k = j+i; k+1 < nF_; k++)
                                        F_[k-i] = F_[k-i+1];
                        }
                        /*
                         * NB: we do not reset nH1 here, since we still have
                         * to apply the changes to F before the next solve.
                         */
                        nF_ -= nH1;
                        nFprime = nF_;
                        nGprime = nG_;

                        assert( nFprime + nGprime == nvar );
                
                        qsort(G_, nG_, sizeof(G_[0]), intcmp);
                }

                /* Update the constrained part */
                {
                        cholmod_sparse *AtA_FG;
                        cholmod_dense *Atb_G, *x_F;
                
                        /*
                         * NB: We happen to know that AtA is actually
                         * symmetric, but cholmod_submatrix will only
                         * handle unsymmetric ones. The submatrix constructed
                         * this way will also be secretly symmetric.
                         */
                        AtA->stype = 0;
                        double ones[2] = {1., 0}, mones[2] = {-1., 0};

                        if (verbose) t0 = clock();

                        Atb_G = cholmod_l_allocate_dense(nG_, 1, nG_,
                            CHOLMOD_REAL, c);
                        for (i = 0; i < nG_; i++)
                                ((double *)(Atb_G->x))[i] =
                                    ((double *)(Atb->x))[G_[i]];

                        x_F = cholmod_l_allocate_dense(nF_, 1, nF_,
                            CHOLMOD_REAL, c);
                        for (i = 0; i < nF_; i++)
                                ((double *)(x_F->x))[i] =
                                    ((double *)(x->x))[F_[i]];

                        AtA_FG = cholmod_l_submatrix(AtA, G_, nG_, F_, nF_, 
                            1, 1, c);
                        cholmod_l_sdmult(AtA_FG, 0, ones, mones, x_F, Atb_G, c);
                        
                        for (i = 0; i < nG_; i++)
                                ((double *)(y->x))[G_[i]] =
                                    ((double *)(Atb_G->x))[i];

                        cholmod_l_free_dense(&Atb_G, c);
                        cholmod_l_free_dense(&x_F, c);
                        cholmod_l_free_sparse(&AtA_FG, c);

                        if (verbose) {
                                t1 = clock();
                                printf("\tUpdate y[%ld]: %.2f s\n",
                                    nG_,(double)(t1-t0)/(CLOCKS_PER_SEC));
                        }
                        AtA->stype = 1;
                        
                }

                /* Explicitly zero x[G] and y[F] */
                for (i = 0; i < nG_; i++)
                        ((double *)(x->x))[G_[i]] = 0;
                for (i = 0; i < nF_; i++)
                        ((double *)(y->x))[F_[i]] = 0;

#if 0
                double* x_full = (double*)(x->x);
                double* y_full = (double*)(y->x);
                DPRINT(x_full, nvar, " %- .1e");
                DPRINT(y_full, nvar, " %- .1e");
#endif
        }

        cholmod_l_free_dense(&y, c);
        cholmod_l_free_factor(&L, c);

        free(F);
        free(G);
        free(Fprime);
        free(Gprime);
        free(H1);
        free(H2);

        if (verbose) {
                if (iter == max_iter)
                        printf("VARNING! Failed to converge after ");
                else
                        printf("Finished in ");
                printf("%d iterations (%d factorizations, %d "
                    "residual calculations).\n", iter+1,solves,residual_calcs);
        }

        return (x);
}

static int
intcmp(const void *xa, const void *xb)
{
        const int *a, *b;
        a = xa; b = xb;

        if (*a < *b)
                return (-1);
        else if (*a > *b)
                return (1);
        else
                return (0);
}



==> photospline/src/cfitter/pyglam.c <==
#include <Python.h>
#include <numpy/ndarrayobject.h>
#include <stdio.h>
#include <limits.h>

#include "glam.h"

/* Sparse GLAM Python interface */

static PyObject *pybox(PyObject *self, PyObject *args);
static PyObject *pyrho(PyObject *self, PyObject *args);
static PyObject *pyfit(PyObject *self, PyObject *args, PyObject *kw);
static PyObject *pygrideval(PyObject *self, PyObject *args);
static PyObject *pynnls(PyObject *self, PyObject *args, PyObject *kw);

static cholmod_sparse *construct_penalty(struct splinetable* out,
    PyObject* py_penalty, double smooth, int monodim, cholmod_common* c);

static PyObject *splinetable_mod;

PyDoc_STRVAR(pynnls__doc__, "nnls(AtA, Atb, algorithm=\"block\") => x");

static PyMethodDef methods[] = {
  { "box", pybox, METH_VARARGS },
  { "rho", pyrho, METH_VARARGS },
  { "fit", (PyObject *(*)(PyObject *, PyObject *))pyfit,
      METH_VARARGS | METH_KEYWORDS },
  { "grideval", pygrideval, METH_VARARGS },
  { "nnls", (PyObject *(*)(PyObject *, PyObject *))pynnls,
      METH_VARARGS | METH_KEYWORDS, pynnls__doc__ },
  { NULL, NULL }
};

void initspglam(void)
{
  import_array();

  /* Look up the splinetable class */
  splinetable_mod =
      PyImport_ImportModule("photospline.splinetable");

  if (splinetable_mod == NULL) {
    PyErr_SetString(PyExc_ImportError,
        "Could not import splinetable module");
    return;
  }
  Py_InitModule("spglam", methods);
}

static cholmod_sparse *
numpy2d_to_sparse(PyArrayObject *a, cholmod_common *c)
{
  cholmod_dense ad;
  cholmod_sparse *sp, *spt;

  ad.nrow = a->dimensions[1];
  ad.ncol = a->dimensions[0];
  ad.nzmax = ad.nrow * ad.ncol;
  ad.d = ad.nrow;
  ad.x = a->data;
  ad.z = NULL;
  ad.xtype = CHOLMOD_REAL;
  ad.dtype = CHOLMOD_DOUBLE;

  sp = cholmod_l_dense_to_sparse(&ad, 1, c);
  
  /* Correct for row-major/column-major ordering issues */
  spt = cholmod_l_transpose(sp, 1, c);
  cholmod_l_free_sparse(&sp, c);

  return spt;
}

static PyArrayObject *
numpy_sparse_to_2d(cholmod_sparse *a, cholmod_common *c)
{
  npy_intp dimensions[2];
  PyArrayObject *out;
  cholmod_dense *ad;
  cholmod_sparse *at;

  dimensions[0] = a->nrow;
  dimensions[1] = a->ncol;
  out = (PyArrayObject *)PyArray_SimpleNew(2, dimensions,
      PyArray_DOUBLE);

  at = cholmod_l_transpose(a, 1, c); /* Fix row-major/column-major */
  ad = cholmod_l_sparse_to_dense(at, c);
  cholmod_l_free_sparse(&at, c);
  memcpy(out->data, ad->x, sizeof(double) * ad->nrow * ad->ncol);
  cholmod_l_free_dense(&ad, c);

  return out;
}

static int
numpynd_to_ndsparse(PyObject *in, struct ndsparse *out)
{
  PyArrayObject *inar;
  int i, j, elements, coord, currow;
  int *moduli;

  inar = (PyArrayObject *)PyArray_ContiguousFromObject(in,
      PyArray_DOUBLE, 1, INT_MAX);
  if (inar == NULL)
    return -1;

  out->rows = 0;
  out->ndim = inar->nd;
  out->ranges = malloc(sizeof(int)*out->ndim);
  out->i = malloc(sizeof(int *)*out->ndim);
  moduli = malloc(sizeof(int)*out->ndim);

  elements = 1;
  for (i = 0; i < inar->nd; i++) {
    out->ranges[i] = inar->dimensions[i];
    elements *= inar->dimensions[i];
  }

  moduli[out->ndim-1] = 1;
  for (i = out->ndim-2; i >= 0; i--)
    moduli[i] = moduli[i+1]*out->ranges[i+1];
  
  /* Find how many non-zeros we have */
  for (i = 0; i < elements; i++) {
    if (((double *)(inar->data))[i] != 0.0)
      out->rows++;
  }

  /* Init coordinates */
  for (i = 0; i < inar->nd; i++)
    out->i[i] = malloc(sizeof(int)*out->rows);
  out->x = malloc(sizeof(double)*out->rows);

  currow = 0;
  for (i = 0; i < elements; i++)  {
    if (((double *)(inar->data))[i] == 0)
      continue;
    out->x[currow] = ((double *)(inar->data))[i];

    coord = i;
    for (j = 0; j < inar->nd; j++) {
      out->i[j][currow] = coord / moduli[j];
      coord = coord % moduli[j];
    }

    currow++;
  }
  Py_DECREF(inar);
  free(moduli);

  return 0;
}

static PyArrayObject *
numpy_ndsparse_to_ndarray(struct ndsparse *a)
{
  double *x;
  PyArrayObject *out;
  int moduli[a->ndim];
  npy_intp dimensions[a->ndim];
  int i, j, k, elements;

  /* Change the type of a->ranges to pacify numpy */
  for (i = 0; i < a->ndim; i++)
    dimensions[i] = a->ranges[i];

  out = (PyArrayObject *)PyArray_SimpleNew(a->ndim, dimensions,
      PyArray_DOUBLE);

  moduli[a->ndim-1] = 1;
  for (i = a->ndim-2; i >= 0; i--)
    moduli[i] = moduli[i+1]*a->ranges[i+1];

  /* Find and initialize the data array to zero */
  x = (double *)out->data;
  elements = 1;
  for (i = 0; i < a->ndim; i++) 
    elements *= a->ranges[i];
  memset(x, 0, sizeof(double)*elements);

  for (i = 0; i < a->rows; i++) {
    k = 0;
    for (j = 0; j < a->ndim; j++)
      k += a->i[j][i]*moduli[j];
    
    x[k] = a->x[i];
  }

  return out;
}

static PyObject *pybox(PyObject *self, PyObject *args)
{
  PyObject *xa, *xb;
  PyArrayObject *a, *b, *result_array;
  cholmod_common c;
  cholmod_sparse *am, *bm, *result;

  if (!PyArg_ParseTuple(args, "OO", &xa, &xb))
    return NULL;

  a = (PyArrayObject *)PyArray_ContiguousFromObject(xa,
      PyArray_DOUBLE, 2, 2);
  b = (PyArrayObject *)PyArray_ContiguousFromObject(xb,
      PyArray_DOUBLE, 2, 2);

  if (a == NULL || b == NULL) {
    PyErr_SetString(PyExc_ValueError,
        "arrays must be two-dimensional and of type float");
    return NULL;
  }

  cholmod_l_start(&c);

  am = numpy2d_to_sparse(a, &c);
  bm = numpy2d_to_sparse(b, &c);

  Py_DECREF(a);
  Py_DECREF(b);

  result = box(am, bm, &c);
  cholmod_l_free_sparse(&am, &c);
  cholmod_l_free_sparse(&bm, &c);

  if (result == NULL) {
    PyErr_SetString(PyExc_ValueError,
        "arrays must have compatible dimensions");
    cholmod_l_finish(&c);
    return NULL;
  }

  result_array = numpy_sparse_to_2d(result, &c);

  cholmod_l_free_sparse(&result, &c);
  cholmod_l_finish(&c);

  return PyArray_Return(result_array);
}

void print_ndsparse_py(struct ndsparse *a) {
  PyObject *py = (PyObject *)numpy_ndsparse_to_ndarray(a);
  PyObject_Print(py, stdout, 0);
  Py_DECREF(py);
}

void printndsparse(struct ndsparse *a) {
  double *x;
  int moduli[a->ndim];
  int i, j, k, elements;

  elements = 1;
  for (i = 0; i < a->ndim; i++) 
    elements *= a->ranges[i];
  moduli[a->ndim-1] = 1;
  for (i = a->ndim-2; i >= 0; i--)
    moduli[i] = moduli[i+1]*a->ranges[i+1];

  for (i = 0; i < a->ndim; i++)
    printf("Dimension %d: %d\n",i,a->ranges[i]);

  x = calloc(elements,sizeof(double));

  for (i = 0; i < a->rows; i++) {
    k = 0;
    for (j = 0; j < a->ndim; j++)
      k += a->i[j][i]*moduli[j];
    
    x[k] = a->x[i];
  }

  for (i = 0; i < elements; i++) {
    if (i % moduli[0] == 0 && i != 0) printf("\n");
    if (i % moduli[1] == 0 && i != 0) printf("\n");
    printf("%lf\t",x[i]);
  }
  printf("\n");

  free(x);
}

static PyObject *pyrho(PyObject *self, PyObject *args)
{
  /* This takes the reverse calling order in Python:
   * (matrix, ndarray, dim) */

  PyObject *xa, *xb;
  PyArrayObject *a, *result_array;
  struct ndsparse nd;
  cholmod_sparse *am;
  cholmod_common c;
  int dim, i, err;

  if (!PyArg_ParseTuple(args, "OOi", &xa, &xb, &dim))
    return NULL;

  a = (PyArrayObject *)PyArray_ContiguousFromObject(xa,
      PyArray_DOUBLE, 2, 2);
  if (a == NULL || numpynd_to_ndsparse(xb, &nd) != 0) {
    if (a != NULL) {
      Py_DECREF(a);
    }
  
    PyErr_SetString(PyExc_ValueError,
        "could not decode arrays");
    return NULL;
  }

  cholmod_l_start(&c);

  am = numpy2d_to_sparse(a, &c);
  err = slicemultiply(&nd, am, dim, &c);

  cholmod_l_free_sparse(&am, &c);
  cholmod_l_finish(&c);

  if (err == 0) {
    result_array = numpy_ndsparse_to_ndarray(&nd);
  } else {
    PyErr_SetString(PyExc_ValueError,
        "Dimensions do not match");
    result_array = NULL;
  }

  for (i = 0; i < nd.ndim; i++)
    free(nd.i[i]);
  free(nd.x); free(nd.ranges);

  return (PyObject *)result_array;
}

static PyObject *pyfit(PyObject *self, PyObject *args, PyObject *kw)
{
  PyObject *z, *w, *coords, *knots, *periods, *order,
      *penorder_py, *result;
  PyArrayObject *result_arr, *z_arr;
  struct ndsparse data;
  struct splinetable out;
  double *data_arr, *weights;
  double **c_coords;
  cholmod_common c;
  int *penorder = NULL;
  int *moduli;
  npy_intp* naxes;
  double smooth;
  int i, j, k, elements, err;
  int monodim = -1;
  char *keywordargs[] = {"z", "w", "coords", "knots", "order", "smooth",
      "periods", "penalties", "monodim", NULL};

  /* Initialize a few things to NULL */
  moduli = NULL;
  weights = NULL;
  z_arr = NULL;
  result = NULL;
  periods = NULL;
  penorder_py = NULL;
  smooth = 1;
  memset(&out, 0, sizeof(out));

  /* Parse our arguments from Python land */
  if (!PyArg_ParseTupleAndKeywords(args, kw, "OOOOO|dOOi", keywordargs,
      &z, &w, &coords, &knots, &order, &smooth, &periods, &penorder_py,
      &monodim))
    return NULL;

  /* Parse weights first to avoid storing data with 0 weight */
  err = numpynd_to_ndsparse(w, &data);
  if (err == 0)
    z_arr = (PyArrayObject *)PyArray_ContiguousFromObject(z,
        PyArray_DOUBLE, data.ndim, data.ndim);

  if (err != 0 || z_arr == NULL) {
    PyErr_SetString(PyExc_ValueError,
        "could not decode arrays");
    return NULL;
  }

  /* Now validate the input */

  result = NULL;
  for (i = 0; i < data.ndim; i++) {
    if (z_arr->dimensions[i] != data.ranges[i]) {
      Py_DECREF(z_arr);
      PyErr_SetString(PyExc_ValueError,
          "weight and data array dimensions do not match");
      goto exit;
    }
  }

  /* Set up the data array */
  moduli = malloc(sizeof(int) * data.ndim);
  moduli[data.ndim-1] = 1;
  for (i = data.ndim-2; i >= 0; i--)
    moduli[i] = moduli[i+1]*data.ranges[i+1];

  data_arr = calloc(data.rows,sizeof(double));
  for (i = 0; i < data.rows; i++) {
    k = 0;
    for (j = 0; j < data.ndim; j++)
      k += moduli[j]*data.i[j][i];
    data_arr[i] = ((double *)(z_arr->data))[k];
  }
  free(moduli);

  /* Swap the data into the ndsparse structure to satisfy glamfit's
   * calling convention */
  weights = data.x;
  data.x = data_arr;

  /* We don't need the Python structure anymore */
  Py_DECREF(z_arr);

  /* Check knot and coords for consistency */
  if (!PySequence_Check(knots) || data.ndim != PySequence_Length(knots)) {
    PyErr_SetString(PyExc_TypeError,
        "knots must be a sequence with one row for each dimension");
    goto exit;
  }
  if (!PySequence_Check(coords) || data.ndim != PySequence_Length(coords)) {
    PyErr_SetString(PyExc_TypeError,
        "coord must be a sequence with one row for each dimension");
    goto exit;
  }

  /* Start setting up the spline table */
  out.ndim = data.ndim;

  out.knots = calloc(out.ndim,sizeof(double *));
  out.nknots = calloc(out.ndim,sizeof(long));
  for (i = 0; i < PySequence_Length(knots); i++) {
    PyArrayObject *knot_vec;
    knot_vec = (PyArrayObject *)PyArray_ContiguousFromObject(
        PySequence_GetItem(knots, i),
        PyArray_DOUBLE, 1, 1);

    if (knot_vec == NULL) {
      PyErr_SetString(PyExc_TypeError,
          "knots cannot be read as arrays");
      goto exit;
    }

    out.nknots[i] = knot_vec->dimensions[0];
    out.knots[i] = calloc(out.nknots[i], sizeof(double));
    memcpy(out.knots[i], knot_vec->data,
        out.nknots[i] * sizeof(double));

    Py_DECREF(knot_vec);
  }

  out.order = calloc(out.ndim,sizeof(int));
  penorder = calloc(out.ndim,sizeof(int));
  penorder[0] = 2;
  {

    if (PySequence_Check(order)) {
      for (i = 0; i < out.ndim; i++)
        out.order[i] = PyLong_AsLong(PySequence_GetItem(
            order,i));
    } else {
      out.order[0] = PyLong_AsLong(order);
      for (i = 1; i < out.ndim; i++)
        out.order[i] = out.order[0];
    }
  }
  
  c_coords = malloc(sizeof(double *)*out.ndim);
  for (i = 0; i < PySequence_Length(coords); i++) {
    PyArrayObject *coord_vec;
    coord_vec = (PyArrayObject *)PyArray_ContiguousFromObject(
        PySequence_GetItem(coords, i),
        PyArray_DOUBLE, 1, 1);

    if (coord_vec == NULL) {
      PyErr_SetString(PyExc_TypeError,
          "coords cannot be read as arrays");
      goto exit;
    }

    if (coord_vec->dimensions[0] != data.ranges[i]) {
      PyErr_SetString(PyExc_ValueError,
          "wrong number of coords");
      Py_DECREF(coord_vec);
      goto exit;
    }

    c_coords[i] = calloc(data.ranges[i], sizeof(double));
    memcpy(c_coords[i], coord_vec->data,
        data.ranges[i] * sizeof(double));

    Py_DECREF(coord_vec);
  }

  /* Do the fit */
  cholmod_l_start(&c);
  
  if (penorder_py == NULL) {
    /* do a fit with default penalties, weighted with smoothness */
    glamfit(&data, weights, c_coords, &out, smooth, out.order,
        penorder, monodim, 1, &c);
  } else {
    /* do a fit with arbitrary linear combinations of penalties */
    cholmod_sparse* penalty = construct_penalty(&out, penorder_py,
        smooth, monodim, &c);
    glamfit_complex(&data, weights, c_coords, &out, out.order,
        penalty, monodim, 1, &c);
          cholmod_l_free_sparse(&penalty, &c);
  }
  cholmod_l_finish(&c);

  /* Now process the splinetable into a numpy array */
  elements = 1;
  naxes = malloc(sizeof(npy_intp) * out.ndim);
  for (i = 0; i < out.ndim; i++) {
    elements *= out.naxes[i];
    naxes[i] = out.naxes[i];
  }
  result_arr = (PyArrayObject *)PyArray_SimpleNew(out.ndim, naxes,
      PyArray_FLOAT);

  if (result_arr != NULL) {
    PyObject *splinetable_cls;

    memcpy(result_arr->data, out.coefficients,
        elements*sizeof(float));

    /* Look up the splinetable class */
    splinetable_cls = PyObject_GetAttrString(splinetable_mod,
        "SplineTable");
    if (splinetable_cls == NULL) {
      PyErr_SetString(PyExc_ImportError,
          "Could not find spline table class");
      goto exit;
    }
    result = PyInstance_New(splinetable_cls, NULL, NULL);
    if (result == NULL) {
      PyErr_SetString(PyExc_ImportError,
          "Could not instantiate spline table class");
      goto exit;
    }

    PyObject_SetAttrString(result, "order", order);
    PyObject_SetAttrString(result, "knots", knots);
    if (periods == NULL) {
      npy_intp dim;

      dim = out.ndim;
      periods = PyArray_ZEROS(1, &dim, PyArray_INT, 0);
      PyObject_SetAttrString(result, "periods", periods);
      Py_DECREF(periods);
    } else {
      PyObject_SetAttrString(result, "periods", periods);
    }
    PyObject_SetAttrString(result, "coefficients",
        (PyObject *)result_arr);

    Py_DECREF(result_arr);
    Py_DECREF(splinetable_cls);
  }

   exit:
  for (i = 0; i < data.ndim; i++)
    free(data.i[i]);
  free(data.x); free(data.ranges);
  if (weights) free(weights);
  if (out.knots) {
    free(out.nknots);
    free(out.periods);
    for (i = 0; i < out.ndim; i++)
      free(out.knots[i]);
    free(out.knots);
    free(out.order);
    free(penorder);
  }
  if (out.coefficients) {
    free(out.naxes);
    free(out.coefficients);
  }

  return (PyObject *)result;
}

/* Construct a penalty term from a dictionary of penalty orders */
static cholmod_sparse*
construct_penalty(struct splinetable* out, PyObject* py_penalty,
    double smooth, int monodim, cholmod_common* c)
{
  long *nsplines;
  cholmod_sparse *penalty;
  size_t sidelen;
  int i,j;
  long order;
  PyObject *key,*value,*py_scale;
  Py_ssize_t ppos = 0;
  double scale;
  
  nsplines = calloc(out->ndim,sizeof(long));
  
  sidelen = 1;
  for (i = 0; i < out->ndim; i++) {
    nsplines[i] = out->nknots[i] - out->order[i] - 1;
    sidelen *= nsplines[i];
  }
  
  penalty = cholmod_l_spzeros(sidelen, sidelen, 1, CHOLMOD_REAL,
      c);

  while (PyDict_Next(py_penalty, &ppos, &key, &value)) {
    order = PyInt_AsLong(key);
    if (PySequence_Check(value)) {
      for (j = 0; j < out->ndim; j++) {
        py_scale = PySequence_GetItem(value,j);
        scale = PyFloat_AsDouble(py_scale);
        Py_DECREF(py_scale);
        penalty = add_penalty_term(nsplines,
            out->knots[j], out->ndim, j,
            out->order[j], order, scale,
            j == monodim, penalty, c);
      }
    } else {
      scale = (py_penalty == Py_None) ? smooth :
          PyFloat_AsDouble(value);
      for (j = 0; j < out->ndim; j++) {
        penalty = add_penalty_term(nsplines,
            out->knots[j], out->ndim, j,
            out->order[j], order, scale,
            j == monodim, penalty, c);
      }  
    }
  }
  
  free(nsplines);
  return penalty;
}

static PyObject *
pygrideval(PyObject *self, PyObject *args)
{
  PyObject *table, *coords, *knots, *order_obj, *coeff;
  PyArrayObject *result;
  struct ndsparse nd;
  cholmod_common c;
  long order;
  int i;
  
  if (!PyArg_ParseTuple(args, "OO", &table, &coords))
    return NULL;

  knots = PyObject_GetAttrString(table, "knots");
  if (!PySequence_Check(knots) || !PySequence_Check(coords)) {
    PyErr_SetString(PyExc_TypeError,
      "Knots or coords not a sequence");
    return NULL;
  }

  order_obj = PyObject_GetAttrString(table, "order");

  coeff = PyObject_GetAttrString(table, "coefficients");
  numpynd_to_ndsparse(coeff, &nd);
  Py_DECREF(coeff);

  cholmod_l_start(&c);

  for (i = 0; i < PySequence_Length(knots); i++) {
    PyArrayObject *coord_vec, *knots_vec;
    cholmod_sparse *basis, *basist;

    coord_vec = (PyArrayObject *)PyArray_ContiguousFromObject(
        PySequence_GetItem(coords, i),
        PyArray_DOUBLE, 1, 1);
    knots_vec = (PyArrayObject *)PyArray_ContiguousFromObject(
        PySequence_GetItem(knots, i),
        PyArray_DOUBLE, 1, 1);
    if (PySequence_Check(order_obj))
      order = PyLong_AsLong(PySequence_GetItem(order_obj,i));
    else
      order = PyLong_AsLong(order_obj);
    
    basis = bsplinebasis((double *)knots_vec->data,
        knots_vec->dimensions[0], (double *)coord_vec->data,
        coord_vec->dimensions[0], order, &c);
    basist = cholmod_l_transpose(basis, 1, &c);
    cholmod_l_free_sparse(&basis, &c);

    Py_DECREF(coord_vec);
    Py_DECREF(knots_vec);

    slicemultiply(&nd, basist, i, &c);
  
    cholmod_l_free_sparse(&basist, &c);
  }
  Py_DECREF(order_obj);

  cholmod_l_finish(&c);

  result = numpy_ndsparse_to_ndarray(&nd);
  for (i = 0; i < nd.ndim; i++)
    free(nd.i[i]);
  free(nd.x); free(nd.ranges);

  return ((PyObject *)result);
}

static PyObject *pynnls(PyObject *self, PyObject *args, PyObject *kw)
{
  PyObject *xa, *xb;
  char *algorithm = "block";
  enum nnls_algorithm {BLOCK, BLOCK_UPDOWN, BLOCK3} alg;
  PyArrayObject *a, *b, *result_array;
  npy_intp dimensions[2];
  cholmod_common c;
  cholmod_sparse *am;
  cholmod_dense *bm, *result;

  char *keywordargs[] = {"A", "y", "nnls", NULL};
  if (!PyArg_ParseTupleAndKeywords(args, kw, "OO|s", keywordargs, &xa, &xb, &algorithm))
    return NULL;

  if (!strcmp(algorithm, "block3"))
    alg = BLOCK3;
  else if (!strcmp(algorithm, "block"))
    alg = BLOCK;
  else if (!strcmp(algorithm, "block_updown"))
    alg = BLOCK_UPDOWN;
  else {
    PyErr_SetString(PyExc_ValueError,
        "algorithm must be one of 'block', 'block_updown', 'block3'");
    return (NULL);
  }

  a = (PyArrayObject *)PyArray_ContiguousFromObject(xa,
      PyArray_DOUBLE, 2, 2);
  b = (PyArrayObject *)PyArray_ContiguousFromObject(xb,
      PyArray_DOUBLE, 1, 1);

  if (a == NULL || b == NULL) {
    PyErr_SetString(PyExc_ValueError,
        "arrays must be two-dimensional and of type float");
    return NULL;
  }

  cholmod_l_start(&c);

  am = numpy2d_to_sparse(a, &c);
  bm = cholmod_l_allocate_dense(b->dimensions[0], 1, b->dimensions[0],
      CHOLMOD_REAL, &c);
  memcpy(bm->x, b->data, b->dimensions[0]*sizeof(double));

  Py_DECREF(a);
  Py_DECREF(b);

  switch (alg) {
    case BLOCK:
      result = nnls_normal_block(am, bm, 1, &c);
      break;
    case BLOCK_UPDOWN:
      result = nnls_normal_block_updown(am, bm, 1, &c);
      break;
    case BLOCK3:
      result = nnls_normal_block3(am, bm, 1, &c);
      break;
  }
  cholmod_l_free_dense(&bm, &c);

  if (result == NULL) {
    PyErr_SetString(PyExc_ValueError,
        "arrays must have compatible dimensions");
    cholmod_l_finish(&c);
    return NULL;
  }

  dimensions[0] = am->nrow;
  cholmod_l_free_sparse(&am, &c);

  result_array = (PyArrayObject *)PyArray_SimpleNew(1, dimensions,
      PyArray_DOUBLE);
  memcpy(result_array->data, result->x, dimensions[0]*sizeof(double));

  cholmod_l_free_dense(&result, &c);
  cholmod_l_finish(&c);

  return PyArray_Return(result_array);
}



==> photospline/src/cfitter/splineutil.c <==
#include <cholmod.h>
#include <math.h>

#include <photospline/bspline.h>
#include "splineutil.h"

cholmod_sparse *
cholmod_tril(int dim, cholmod_common *c)
{
	cholmod_dense *dtril;
	cholmod_sparse *stril;
	int row, col;

	dtril = cholmod_l_zeros(dim, dim, CHOLMOD_REAL, c);

	/* CHOLMOD dense matrices are in column-major order */
	for (col = 0; col < dim; col++) for (row = col; row < dim; row++)
		((double *)(dtril->x))[col*dim + row] = 1;

	stril = cholmod_l_dense_to_sparse(dtril, 1, c);
	cholmod_l_free_dense(&dtril, c);

	return (stril);
}

cholmod_sparse *
bsplinebasis(double *knots, size_t nknots, double *x, size_t npts, int order,
    cholmod_common *c)
{
	cholmod_dense *basis;
	cholmod_sparse *sbasis;
	size_t nsplines;
	int row,col,k;

	/*
	 * This matrix has npts rows and nknots-order-1 columns, with order+1
	 * maximum non-zero elements per row (basis functions have limited
	 * extent).
	 *
	 * XXX: We could do this more efficiently by filling a triplet matrix,
	 * but this has little effect on total execution time.
	 */

	nsplines = nknots-order-1;
	basis = cholmod_l_allocate_dense(npts, nsplines, npts, CHOLMOD_REAL, c);

	/* CHOLMOD dense matrices are in column-major order */
	k = 0;
	for (col = 0; col < nsplines; col++) 
		for (row = 0; row < npts; row++, k++) 
			((double *)(basis->x))[k] = bspline(knots, x[row],
			    col, order);

	sbasis = cholmod_l_dense_to_sparse(basis, 1, c);
	cholmod_l_free_dense(&basis, c);

	return (sbasis);
}

/*
 * slicemultiply() multiplies an n-dimensional array by a sparse matrix along
 * the axis specified by dim, returning the result in the original array. It
 * is equivalent to glam.rho() in the Python implementation, and the
 * function 'rho' defined by Eilers and Currie.
 * 
 * If you want to understand how it works, look at the Python implementation.
 */

int
slicemultiply(struct ndsparse *a, cholmod_sparse *b, int dim,
    cholmod_common *c)
{
	cholmod_triplet *section;
	cholmod_sparse *ssection;
	int cols, i, j, k, stride;

	/* Check that the dimensions match */
	if (b->nrow != a->ranges[dim])
		return -1;

	/*
	 * Construct a matrix with a->ranges[dim] rows based on flattening a 
	 * transposed version of a.
	 *
	 * Since we are just shuffling things about, the max number of
	 * non-zero elements is just the number of elements in a.
	 */

	cols = 1;
	for (i = 0; i < a->ndim; i++)
		if (i != dim) cols *= a->ranges[i];

	section = cholmod_l_allocate_triplet(a->ranges[dim], cols, a->rows, 0,
	    CHOLMOD_REAL,c);
	section->nnz = a->rows;

	/* We rotate the array so that dim is at the front, then flatten. */

	for (i = 0; i < a->rows; i++) {
		/* The flattened row number is straightforward: it is
		 * the dim'th coordinate. */
	
		((long *)(section->i))[i] = a->i[dim][i];

		/* The fastest running index is the dimension we are looking at.
		 * The next fastest is that the one that came after that, in a
		 * modular fashion. For non-primary (dim) indices, build up
		 * an aggregate range step.
		 */

		stride = 1;
		((long *)(section->j))[i] = 0;
		for (k = dim + a->ndim - 1; k > dim; k--) {
			((long *)(section->j))[i] += stride*a->i[k % a->ndim][i];
			stride *= a->ranges[k % a->ndim];
		}
	
		/* Copy the data */
		((double *)(section->x))[i] = a->x[i];
	}

	/* Now obtain the sparse representation */
	ssection = cholmod_l_triplet_to_sparse(section, 0, c);
	
	cholmod_l_free_triplet(&section, c);

	/* Compute bT . ssection, putting the result in ssection */
	{
		cholmod_sparse *bt, *bta;
		bt = cholmod_l_transpose(b,1,c);
		bta = cholmod_l_ssmult(bt,ssection,0 /*assymmetric */,
		    1 /* compute values */, 0 /* don't bother sorting */,c);

		cholmod_l_free_sparse(&bt,c);
		cholmod_l_free_sparse(&ssection,c);

		ssection = bta;
	}

	/* Now we need to undo the rotation and flattening from above */

	section = cholmod_l_sparse_to_triplet(ssection,c);
	cholmod_l_free_sparse(&ssection,c);

	/* Set up the nd-array again, bearing in mind that it need not have
	 * the same number of non-zero elements as before, and that the range
	 * along dimension dim is also now the number of columns in b */

	for (i = 0; i < a->ndim; i++)
		a->i[i] = realloc(a->i[i],sizeof(int)*section->nnz);
	a->x = realloc(a->x,sizeof(double)*section->nnz);
	a->rows = section->nnz;
	a->ranges[dim] = b->ncol;

	/* We unflatten the array and rotate so that the front is at dim */

	for (i = 0; i < a->rows; i++) {
		/* The flattened column number is straightforward: it is
		 * the dim'th coordinate. */
	
		a->i[dim][i] = ((long *)(section->i))[i];

		/* The fastest running index is the dimension we are looking at.
		 * The next fastest is that the one that came after that, in a
		 * modular fashion. For non-primary (dim) indices, build up
		 * an aggregate range step.
		 */

		stride = 1;
		for (k = dim + a->ndim - 1; k > dim; k--)
			stride *= a->ranges[k % a->ndim];
		j = ((long *)(section->j))[i];
		for (k = dim+1; k < dim + a->ndim; k++) {
			/* See how many of this dimension's strides we fit */
			stride /= a->ranges[k % a->ndim];
			a->i[k % a->ndim][i] = j/stride;
			/* Collect the remainder */
			j = j % stride;
		}

		/* Copy the data */
		a->x[i] = ((double *)(section->x))[i];
	}

	cholmod_l_free_triplet(&section,c);

	return 0;
}

/* Computes the kronecker product of sparse matrices a and b */

cholmod_sparse *
kronecker_product(cholmod_sparse *a, cholmod_sparse *b, cholmod_common *c)
{
	cholmod_sparse *final;
	cholmod_triplet *ta, *tb, *tf;
	int i, j;

	ta = cholmod_l_sparse_to_triplet(a,c);
	tb = cholmod_l_sparse_to_triplet(b,c);
	tf = cholmod_l_allocate_triplet(ta->nrow*tb->nrow, ta->ncol*tb->ncol,
	    ta->nnz*tb->nnz, (ta->stype == tb->stype) ? ta->stype : 0,
	    CHOLMOD_REAL, c);
	tf->nnz = ta->nnz*tb->nnz;

	for (i = 0; i < ta->nnz; i++) {
		for (j = 0; j < tb->nnz; j++) {
			/* New data is x_a*x_b */
			((double *)(tf->x))[i*tb->nnz + j] = ((double *)(ta->x))[i]
			    * ((double *)(tb->x))[j];
			/* New column index is col_a*ncol_b + col_b */
			((long *)(tf->j))[i*tb->nnz + j] = ((long *)(ta->j))[i]*tb->ncol
			    + ((long *)(tb->j))[j];
			/* New row index is row_a*nrow_b + row_b */
			((long *)(tf->i))[i*tb->nnz + j] = ((long *)(ta->i))[i]*tb->nrow
			    + ((long *)(tb->i))[j];
		}
	}
		
	final = cholmod_l_triplet_to_sparse(tf, 0, c);
	
	cholmod_l_free_triplet(&ta,c);
	cholmod_l_free_triplet(&tb,c);
	cholmod_l_free_triplet(&tf,c);

	return final;
}

/*
 * box is implemented as follows in python:
 * def box(A,B):
 * 	ea = numpy.ones((1,A.shape[1]),float)
 * 	eb = numpy.ones((1,B.shape[1]),float)
 * 	return numpy.matrix(numpy.asarray(numpy.kron(A, eb)) * \
 *          numpy.asarray(numpy.kron(ea, B)))
 *
 * What it does is form a new matrix with the same number of rows as A and B,
 * where each element is the row is the product of an element of A and the
 * corresponding row of B. For example:
 *
 * [ A_00*B_00 A_00*B_01 A_00*B_02 A_01*B_00 A_01*B_01 ... ]
 * [ A_10*B_10 A_10*B_11 ... ]
 */


cholmod_sparse *
box(cholmod_sparse *a, cholmod_sparse *b, cholmod_common *c)
{
	cholmod_sparse *final;
	cholmod_triplet *ta, *tb, *tf;
	int i, rownum;

	struct rowitem {
		long col;
		double val;

		struct rowitem *next;
	};

	struct rowitem **brows, **curbrows;
	struct rowitem *item;

	/* We need the number of rows in both matrices to be equal */
	if (a->nrow != b->nrow)
		return NULL;
	
	ta = cholmod_l_sparse_to_triplet(a,c);
	tb = cholmod_l_sparse_to_triplet(b,c);

	/*
	 * The number of non-zero entries cannot be larger than the number
	 * of nonzero entries in a times the length of a row in b
	 */
	tf = cholmod_l_allocate_triplet(ta->nrow, ta->ncol*tb->ncol,
	    ta->nnz*tb->ncol, 0, CHOLMOD_REAL, c);
	tf->nnz = 0;

	/* Decompose b into its (sparse) rows */
	brows = calloc(tb->nrow,sizeof(struct rowitem *));
	curbrows = calloc(tb->nrow,sizeof(struct rowitem *)); /* fast lookup for list end*/

	for (i = 0; i < tb->nnz; i++) {
		rownum = ((long *)(tb->i))[i];
		item = malloc(sizeof(struct rowitem));
		item->next = NULL;
		item->col = ((long *)(tb->j))[i];
		item->val = ((double *)(tb->x))[i];

		if (brows[rownum] == NULL)
			brows[rownum] = item;
		else
			curbrows[rownum]->next = item;
		
		curbrows[rownum] = item;
	}

	/* Free curbrows now that we are done with it */
	free(curbrows);

	for (i = 0; i < ta->nnz; i++) {
		rownum = ((long *)(ta->i))[i];

		for (item = brows[rownum]; item != NULL; item = item->next) {
			((long *)(tf->i))[tf->nnz] = rownum;
			((long *)(tf->j))[tf->nnz] = ((long *)(ta->j))[i]*tb->ncol +
			    item->col;
			((double *)(tf->x))[tf->nnz] = ((double *)(ta->x))[i] * item->val;

			tf->nnz++;
		}
	}

	/* Free all the row items */
	for (i = 0; i < tb->nrow; i++) {
		struct rowitem *tmp;
		item = brows[i];

		while (item != NULL) {
			tmp = item;
			item = item->next;
			free(tmp);
		}
	}

	final = cholmod_l_triplet_to_sparse(tf, 0, c);

	/* clean up */
	cholmod_l_free_triplet(&ta, c);
	cholmod_l_free_triplet(&tb, c);
	cholmod_l_free_triplet(&tf, c);

	return (final);
}
		

void
print_sparse(cholmod_sparse *a, cholmod_common *c)
{
	cholmod_dense *dense;
	int i,j;
	double val;

	dense = cholmod_l_sparse_to_dense(a,c);
	printf("----\n");
	for (i = 0; i < dense->nrow; i++) {
		for (j = 0; j < dense->ncol; j++) {
			val = ((double *)(dense->x))[j*dense->nrow + i];
			if (fabs(val) <= 1e-12) {
				printf("    -    ");
			} else {
				printf(" %- .1e",val);
			}
		}
		printf("\n");
	}
	printf("----\n");

	cholmod_l_free_dense(&dense,c);
}

void
print_factor(cholmod_factor *L, cholmod_common *c)
{
	cholmod_sparse *Lsparse;
	cholmod_factor *Lcopy;
	cholmod_dense *Ldense;
	int i, j;
	double val;
	Lcopy = cholmod_l_copy_factor(L, c);
	Lsparse = cholmod_l_factor_to_sparse(Lcopy, c);
	Ldense = cholmod_l_sparse_to_dense(Lsparse, c);

	printf("----\n");
	for (i = 0; i < Ldense->nrow; i++) {
		for (j = 0; j < i+1; j++) {
			val = ((double*)(Ldense->x))[j*(Ldense->nrow)+i];
			if (i >= j) {
				if (val == 0) printf("    -    ");
				else if (val == 1) printf("    %d    ",
				    (int)val);
				else printf(" % -.1e",val);
			} else {
				printf("         ");
			}
		}	
		printf("\n");
	}
	printf("----\n");

	cholmod_l_free_factor(&Lcopy, c);
	cholmod_l_free_dense(&Ldense, c);
	cholmod_l_free_sparse(&Lsparse, c);
}



==> photospline/src/cfitter/splineutil.h <==

#ifndef PHOTOSPLINE_CFITTER_SPLINEUTIL_H
#define PHOTOSPLINE_CFITTER_SPLINEUTIL_H

#ifdef __cplusplus
extern "C" {
#endif

#include <cholmod.h>

struct ndsparse {
	/*
	 * This is an ntuple, and is similar to the CHOLMOD triplet
	 * type.
	 */

	size_t rows;
	size_t ndim;
	
	/* i contains coordinates, x the data values */
	double *x;
	int **i;
	int *ranges; /* Index ranges for each column */
};

cholmod_sparse *bsplinebasis(double *knots, size_t nknots, double *x,
    size_t npts, int order, cholmod_common *c);

int slicemultiply(struct ndsparse *a, cholmod_sparse *b, int dim,
    cholmod_common *c);
cholmod_sparse *kronecker_product(cholmod_sparse *a, cholmod_sparse *b,
    cholmod_common *c);
cholmod_sparse *box(cholmod_sparse *a, cholmod_sparse *b, cholmod_common *c);
cholmod_sparse *cholmod_tril(int dim, cholmod_common *c);

cholmod_dense *nnls_lawson_hanson(cholmod_sparse *A, cholmod_dense *y,
    double tolerance, int min_iterations, int max_iterations, int npos,
    int normaleq, int verbose, cholmod_common *c);
cholmod_dense *nnls_normal_block(cholmod_sparse *AtA, cholmod_dense *Atb,
   int verbose, cholmod_common *c);

cholmod_dense *nnls_normal_block_updown(cholmod_sparse *AtA, cholmod_dense *Atb,
   int verbose, cholmod_common *c);

cholmod_dense *
nnls_normal_block3(cholmod_sparse *AtA, cholmod_dense *Atb, int verbose,
   cholmod_common *c);

void print_sparse(cholmod_sparse *a, cholmod_common *c);

void print_factor(cholmod_factor *L, cholmod_common *c);

#ifdef __cplusplus
}
#endif

#endif /* PHOTOSPLINE_CFITTER_SPLINEUTIL_H */



==> photospline/src/core/bspline.c <==
/*
 * bspline.c: Routines for calculating values of B-splines and their
 *  derivatives, as well as efficient computation of the values of
 *  N-dimensional B-spline surfaces.
 */

#include <math.h>
#include <stdio.h>
#include <stdlib.h>

#include <gsl/gsl_matrix.h>
#include <gsl/gsl_blas.h>

#include <photospline/bspline.h>

/*
 * Compute the value of the ith nth-order basis spline of a set
 * defined by knots at the point x.
 *
 * This is implemented using the De Boor algorithm, as outlined on
 * Wikipedia.
 */

double
bspline(const double *knots, double x, int i, int n)
{
	double result;

	if (n == 0) {
		/*
		 * Special case the 0th order case, where B-Splines
		 * are constant functions from one knot to the next.
		 */

		if (x >= knots[i] && x < knots[i+1])
			return 1.0;
		else
			return 0.0;
	}

	result = (x - knots[i])*bspline(knots, x, i, n-1) /
	    (knots[i+n] - knots[i]);
	result += (knots[i+n+1] - x)*bspline(knots, x, i+1, n-1) /
	    (knots[i+n+1] - knots[i+1]);

	return result;
}

/*
 * A brain-dead reimplementation of de Boor's BSPLVB, which generates
 * the values of the non-zero B-splines at x from the bottom up without
 * unnecessarily recalculating terms. 
 * 
 * NB: for bsplvb_simple(), bspline_nonzero(), and bspline_deriv_nonzero(),
 * `left' must be the index of the nearest fully-supported knot
 * span for splines of order n, i.e. n <= left <= nknots-n-2. For bsplvb(),
 * `left' must be the index of the nonzero 0-th order spline, i.e.
 * knots[left] <= x < knots[left+1].
 *
 * See Chapter X in: 
 * 
 * Carl de Boor. A Practical Guide to Splines, volume 27 of Applied
 *     Mathematical Sciences. Springer-Verlag, 1978.
 */

void
bsplvb_simple(const double *knots, const unsigned nknots,
    double x, int left, int degree, float *restrict biatx)
{
	int i, j;
	double saved, term;
	double delta_l[degree], delta_r[degree];
	
	biatx[0] = 1.0;
	
	/*
	 * Handle the (rare) cases where x is outside the full
	 * support of the spline surface.
	 */
	if (left == degree-1)
		while (left >= 0 && x < knots[left])
			left--;
	else if (left == nknots-degree-1)
		while (left < nknots-1 && x > knots[left+1])
			left++;	
	
	/* 
	 * NB: if left < degree-1 or left > nknots-degree-1,
	 * the following loop will dereference addresses ouside
	 * of knots[0:nknots]. While terms involving invalid knot
	 * indices will be discarded, it is important that `knots'
	 * have (maxdegree-1)*sizeof(double) bytes of padding
	 * before and after its valid range to prevent segfaults
	 * (see parsefitstable()).
	 */
	for (j = 0; j < degree-1; j++) {
		delta_r[j] = knots[left+j+1] - x;
		delta_l[j] = x - knots[left-j];
		
		saved = 0.0;
		
		for (i = 0; i < j+1; i++) {
			term = biatx[i] / (delta_r[i] + delta_l[j-i]);
			biatx[i] = saved + delta_r[i]*term;
			saved = delta_l[j-i]*term;
		}
		
		biatx[j+1] = saved;
	}
	
	/* 
	 * If left < (spline order), only the first (left+1)
	 * splines are valid; the remainder are utter nonsense.
	 */
	if ((i = degree-1-left) > 0) {
		for (j = 0; j < left+1; j++)
			biatx[j] = biatx[j+i]; /* Move valid splines over. */
		for ( ; j < degree; j++)
			biatx[j] = 0.0; /* The rest are zero by construction. */
	} else if ((i = left+degree+1-nknots) > 0) {
		for (j = degree-1; j > i-1; j--)
			biatx[j] = biatx[j-i];
		for ( ; j >= 0; j--)
			biatx[j] = 0.0;
	}
}

void
bsplvb(const double *knots, const double x, const int left, const int jlow,
    const int jhigh, float *restrict biatx,
    double *restrict delta_l, double *restrict delta_r)
{
	int i, j;
	double saved, term;

	if (jlow == 0)
		biatx[0] = 1.0;
		
	for (j = jlow; j < jhigh-1; j++) {
		delta_r[j] = knots[left+j+1] - x;
		delta_l[j] = x - knots[left-j];
		
		saved = 0.0;
		
		for (i = 0; i < j+1; i++) {
			term = biatx[i] / (delta_r[i] + delta_l[j-i]);
			biatx[i] = saved + delta_r[i]*term;
			saved = delta_l[j-i]*term;
		}
		
		biatx[j+1] = saved;
	}
}


void
bspline_deriv_nonzero(const double *knots, const unsigned nknots,
    const double x, int left, const int n, float *restrict biatx)
{
	int i, j;
	double temp, a;
	double delta_l[n], delta_r[n];
	
	/* Special case for constant splines */
	if (n == 0)
		return;
	
	/*
	 * Handle the (rare) cases where x is outside the full
	 * support of the spline surface.
	 */
	if (left == n)
		while (left >= 0 && x < knots[left])
			left--;
	else if (left == nknots-n-2)
		while (left < nknots-1 && x > knots[left+1])
			left++;
	
	/* Get the non-zero n-1th order B-splines at x */
	bsplvb(knots, x, left, 0 /* jlow */, n /* jhigh */,
	    biatx, delta_l, delta_r);
	
	/* 
	 * Now, form the derivatives of the nth order B-splines from
	 * linear combinations of the lower-order splines.
	 */
	
	/* 
	 * On the last supported segment of the ith nth order spline,
	 * only the i+1th n-1th order spline is nonzero.
	 */
	temp = biatx[0];
	biatx[0] =  - n*temp / ((knots[left+1] - knots[left+1-n]));
	
	/* On the middle segments, both the ith and i+1th splines contribute. */
	for (i = 1; i < n; i++) {
		a = n*temp/((knots[left+i] - knots[left+i-n]));
		temp = biatx[i];
		biatx[i] = a - n*temp/(knots[left+i+1] - knots[left+i+1-n]);
	}
	/*
	 * On the first supported segment of the i+nth nth order spline,
	 * only the ith n-1th order spline is nonzero.
	 */
	biatx[n] = n*temp/((knots[left+n] - knots[left]));

	/* Rearrange for partially-supported points. */
	if ((i = n-left) > 0) {
		for (j = 0; j < left+1; j++)
			biatx[j] = biatx[j+i]; /* Move valid splines over. */
		for ( ; j < n+1; j++)
			biatx[j] = 0.0; /* The rest are zero by construction. */
	} else if ((i = left+n+2-nknots) > 0) {
		for (j = n; j > i-1; j--)
			biatx[j] = biatx[j-i];
		for ( ; j >= 0; j--)
			biatx[j] = 0.0;
	}

}

double
bspline_deriv(const double *knots, double x, int i, int n)
{
	double result;

	if (n == 0) {
		/*
		 * Special case the 0th order case, where B-Splines
		 * are constant functions from one knot to the next.
		 */

		return 0.0;
	}

	result = n * bspline(knots, x, i, n-1) / (knots[i+n] - knots[i]);
	result -= n * bspline(knots, x, i+1, n-1) / (knots[i+n+1] - knots[i+1]);
	
	return result;
}

double
bspline_deriv_2(const double *knots, double x, int i, int n)
{
	double result;

	if (n <= 1) {
		/*
		 * Special case the 1st order case, where B-Splines
		 * are linear functions from one knot to the next.
		 */

		return 0.0;
	}
	
	result = bspline(knots, x, i, n-2) /
	    ((knots[i+n] - knots[i])*(knots[i+n-1] - knots[i]));
	result -= bspline(knots, x, i+1, n-2) *
	    (1./(knots[i+n] - knots[i]) + 1./(knots[i+n+1] - knots[i+1])) / 
	    (knots[i+n] - knots[i+1]);
	result += bspline(knots, x, i+2, n-2) / 
	    ((knots[i+n+1] - knots[i+1])*(knots[i+n+1] - knots[i+2]));
	
	result *= n*(n-1);
	
	return result;
}


/*
 * Evaluates the results of a full spline basis given a set of knots,
 * a position, an order, and a central spline for the position (or -1).
 * The central spline should be the index of the 0th order basis spline
 * that is non-zero at the position x.
 */

double
splineeval(const double *knots, const double *weights, int nknots, double x, int order,
    int center)
{
	double work = 0.0;
	int i;

	if (center < 0) {
		/* XXX: should be a binary search */
		for (center = 0; center+1 < nknots; center++) {
			if (x > knots[center] && x < knots[center+1])
				break;
		}
	
		if (center+1 >= nknots)
			return 0.0;
	}

	i = center - order;
	if (i < 0)
		i = 0;

	while (i < nknots-order-1 && i <= center) {
		work += weights[i]*bspline(knots, x, i, order);
		i++;
	}

	return work;
}

int
tablesearchcenters(const struct splinetable *table, const double *x, int *centers)
{
	int i, min, max;

	for (i = 0; i < table->ndim; i++) {
		
		/* Ensure we are actually inside the table. */
		if (x[i] <= table->knots[i][0] ||
		    x[i] > table->knots[i][table->nknots[i]-1])
			return (-1);
		
		/*
		 * If we're only a few knots in, take the center to be
		 * the nearest fully-supported knot.
		 */
		if (x[i] < table->knots[i][table->order[i]]) {
			centers[i] = table->order[i];
			continue;
		} else if (x[i] >= table->knots[i][table->naxes[i]]) {
			centers[i] = table->naxes[i]-1;
			continue;
		}

		min = table->order[i];
		max = table->nknots[i]-2;
		do {
			centers[i] = (max+min)/2;

			if (x[i] < table->knots[i][centers[i]])
				max = centers[i]-1;
			else
				min = centers[i]+1;
		} while (x[i] < table->knots[i][centers[i]] ||
		    x[i] >= table->knots[i][centers[i]+1]);

		/*
		 * B-splines are defined on a half-open interval. For the
		 * last point of the interval, move center one point to the
		 * left to get the limit of the sum without evaluating
		 * absent basis functions.
		 */
		if (centers[i] == table->naxes[i])
			centers[i]--;
	}


	return (0);
}

static int
maxorder(int *order, int ndim)
{
	int i, max = 0;
	
	for (i = 0; i < ndim; i++)
		if (order[i] > max)
			max = order[i];
	
	return (max);
}
   
/*
 * The N-Dimensional tensor product basis version of splineeval.
 * Evaluates the results of a full spline basis given a set of knots,
 * a position, an order, and a central spline for the position (or -1).
 * The central spline should be the index of the 0th order basis spline
 * that is non-zero at the position x.
 *
 * x is the vector at which we will evaluate the space
 */

static double
ndsplineeval_core(const struct splinetable *table, const int *centers, int maxdegree,
    float localbasis[table->ndim][maxdegree])
{
	int i, j, n, tablepos;
	float result;
	float basis_tree[table->ndim+1];
	int nchunks;
	int decomposedposition[table->ndim];

	tablepos = 0;
	for (n = 0; n < table->ndim; n++) {
		decomposedposition[n] = 0;
		tablepos += (centers[n] - table->order[n])*table->strides[n];
	}

	basis_tree[0] = 1;
	for (n = 0; n < table->ndim; n++)
		basis_tree[n+1] = basis_tree[n]*localbasis[n][0];
	nchunks = 1;
	for (n = 0; n < table->ndim - 1; n++)
		nchunks *= (table->order[n] + 1);

	result = 0;
	n = 0;
	while (1) {
		for (i = 0; __builtin_expect(i < table->order[table->ndim-1] +
		    1, 1); i++) {
			result += basis_tree[table->ndim-1]*
			    localbasis[table->ndim-1][i]*
			    table->coefficients[tablepos + i];
		}

		if (__builtin_expect(++n == nchunks, 0))
			break;

		tablepos += table->strides[table->ndim-2];
		decomposedposition[table->ndim-2]++;

		/* Carry to higher dimensions */
		for (i = table->ndim-2;
		    decomposedposition[i] > table->order[i]; i--) {
			decomposedposition[i-1]++;
			tablepos += (table->strides[i-1]
			    - decomposedposition[i]*table->strides[i]);
			decomposedposition[i] = 0;
		}
		for (j = i; __builtin_expect(j < table->ndim-1, 1); j++)
			basis_tree[j+1] = basis_tree[j]*
			    localbasis[j][decomposedposition[j]];
	}

	return result;
}

double
ndsplineeval(const struct splinetable *table, const double *x, const int *centers,
    int derivatives)
{
	int n;
	int maxdegree = maxorder(table->order, table->ndim) + 1; 
	float localbasis[table->ndim][maxdegree];
	
	for (n = 0; n < table->ndim; n++) {
		if (derivatives & (1 << n)) {
			bspline_deriv_nonzero(table->knots[n], 
			    table->nknots[n], x[n], centers[n],
			    table->order[n], localbasis[n]);
		} else {
			bsplvb_simple(table->knots[n], table->nknots[n],
			    x[n], centers[n], table->order[n] + 1,
			    localbasis[n]);
		}
	}

	return ndsplineeval_core(table, centers, maxdegree, localbasis);
}

double
ndsplineeval_deriv2(const struct splinetable *table, const double *x,
    const int *centers, int derivatives)
{
	int i, n;
	int maxdegree = maxorder(table->order, table->ndim) + 1; 
	float localbasis[table->ndim][maxdegree];
	
	for (n = 0; n < table->ndim; n++) {
		if (derivatives & (1 << n)) {
			for (i = -table->order[n]; i <= 0; i++)
				localbasis[n][i] = bspline_deriv_2(
				    table->knots[n], x[n],
				    centers[n] + i, table->order[n]);
		} else {
			bsplvb_simple(table->knots[n], table->nknots[n],
			    x[n], centers[n], table->order[n] + 1,
			    localbasis[n]);
		}
	}

	return ndsplineeval_core(table, centers, maxdegree, localbasis);
}

double
ndsplineeval_linalg(const struct splinetable *table, const double *x,
    const int *centers, int derivatives)
{
	int totalcoeff, n;
	int coeffstrides[table->ndim];
	gsl_matrix_float *basis1, *basis2, *basis_elem;

	coeffstrides[table->ndim - 1] = totalcoeff = 1;
        for (n = table->ndim-1; n >= 0; n--) {
                totalcoeff *= (table->order[n] + 1);
                if (n > 0)
                        coeffstrides[n-1] = totalcoeff;
        }

	float basis1_data[totalcoeff], basis2_data[totalcoeff],
	    elem_data[maxorder(table->order, table->ndim) + 1];
	gsl_matrix_float b1, b2, be;
	basis1 = &b1; basis2 = &b2; basis_elem = &be;
	basis1->data = basis1_data;
	basis2->data = basis2_data;
	basis_elem->data = elem_data;

	/*
	 * Form outer product basis1 = basis2 x basis_elem, filling basis_elem
	 * every time with the non-zero basis functions on each axis and
	 * swapping basis1 and basis2 via tmp_basis.
	 */
	basis2->size1 = 1;
	basis2->size2 = 1;
	basis2->data[0] = 1.0;

	for (n = table->ndim-1; n >= 0; n--) {
		gsl_matrix_float *tmp_basis;
		if (derivatives & (1 << n)) {
			bspline_deriv_nonzero(table->knots[n], 
			    table->nknots[n], x[n], centers[n],
			    table->order[n], basis_elem->data);
		} else {
			bsplvb_simple(table->knots[n], table->nknots[n],
			    x[n], centers[n], table->order[n] + 1,
			    basis_elem->data);
		}

		basis_elem->size1 = table->order[n] + 1;
		basis_elem->size2 = 1;

		basis1->size2 = basis2->size2;
		basis1->size1 = basis_elem->size1;
		cblas_sgemm(CblasRowMajor, CblasNoTrans, CblasNoTrans,
		    basis1->size1, basis1->size2, basis_elem->size2, 1.0,
		    basis_elem->data, 1, basis2->data, basis2->size2, 0,
		    basis1->data, basis1->size2);
		basis1->size2 = basis1->size1 * basis1->size2;
		basis1->size1 = 1;

		tmp_basis = basis1;
		basis1 = basis2;
		basis2 = tmp_basis;
	}

	/* Now basis1 is free, so fill it with the spline coefficients */
	int i, tablepos;
	int decomposedposition[table->ndim];
	tablepos = 0;
	for (n = 0; n < table->ndim; n++) {
		decomposedposition[n] = 0;
		tablepos += (centers[n] - table->order[n])*table->strides[n];
	}

	for (i = 0; i < table->order[table->ndim-1] + 1; i++)
		basis1->data[i] = table->coefficients[tablepos + i];
	for (n = 1; n < coeffstrides[0] /* number of chunks */; n++) {
		tablepos += table->strides[table->ndim-2];
		decomposedposition[table->ndim-2]++;
		/* Carry to higher dimensions */
		for (i = table->ndim-2; __builtin_expect(i > 0 && 
		    decomposedposition[i] > table->order[i], 0); i--) {
			decomposedposition[i-1]++;
			tablepos += (table->strides[i-1]
			    - decomposedposition[i]*table->strides[i]);
			decomposedposition[i] = 0;
		}

		for (i = 0; i < table->order[table->ndim-1] + 1; i++)
			basis1->data[n*(table->order[table->ndim-1] + 1) + i] =
			    table->coefficients[tablepos + i];
	}

	/* Take the dot product */
	__builtin_prefetch(basis1->data);
	__builtin_prefetch(basis2->data);
	return cblas_sdot(totalcoeff, basis1->data, 1, basis2->data, 1);
}



==> photospline/src/core/fitstable.c <==
/*
 * fitstable.c: Reads spline coefficient tables from on-disk FITS tables.
 *
 * These tables are laid out in the following way:
 *  Header Keys:
 *   TYPE: "Spline Coefficient Table"
 *   ORDERn: Order of B-splines on the n-th axis
 *   PERIODn: Periodicity of the n-th axis, or 0 if not a periodic basis
 *   BIAS: Logarithm offset (optional)
 *   GEOMETRY: Photonics geometry (optional)
 *  Images:
 *   Primary: N-D array of spline coefficients
 *   KNOTSn: Vector of knot locations on axis n
 *   EXTENTS: 2-D array of table boundaries (optional)
 *   
 */

#include <photospline/splinetable.h>

#include <stdio.h>
#include <errno.h>
#include <string.h>
#include <fitsio.h>
#include <fitsio2.h>

static int parsefitstable(fitsfile *fits, struct splinetable *table);

int
readsplinefitstable(const char *path, struct splinetable *table)
{
	fitsfile *fits;
	int error = 0;

	memset(table, 0, sizeof(struct splinetable));

	fits_open_file(&fits, path, READONLY, &error);
	if (error != 0)
		return (error);

	error = parsefitstable(fits, table);
	fits_close_file(fits, &error);
	fits_report_error(stderr, error);

	return (error);
}

static void
splinetable_free_aux(struct splinetable *table)
{
	int i;

	for (i = 0; i < table->naux; i++) {
		free(table->aux[i][0]);
		free(table->aux[i][1]);
		free(table->aux[i]);
	}

	free(table->aux);
	table->naux = 0;
	table->aux = NULL;
}

void splinetable_free(struct splinetable *table)
{
	int i;

	splinetable_free_aux(table);
	if (table->knots) {
		for (i = 0; i < table->ndim; i++)
			free(table->knots[i]-table->order[i]);
		free(table->knots);
	}
	free(table->nknots);
	free(table->naxes);
	free(table->coefficients);
	free(table->periods);
	free(table->strides);
	
	if (table->extents) {
		free(table->extents[0]);
		free(table->extents);
	}
}

static int
parsefitstable(fitsfile *fits, struct splinetable *table)
{
	int error = 0;
	int hdus, type, i, nkeys;
	size_t arraysize;
	long *fpixel;

	fits_get_num_hdus(fits, &hdus, &error);
	fits_movabs_hdu(fits, 1, &type, &error);
	if (error != 0)
		return (error);

	if (type != IMAGE_HDU)
		return (ENOENT);

	/*
	 * Read header information
	 */

	fits_get_img_dim(fits, &table->ndim, &error);
	if (error != 0)
		return (error);

	/*
	 * Read in any auxiliary keywords.
	 */
	nkeys = 0;
	fits_get_hdrspace(fits, &nkeys, NULL, &error);
	if (nkeys > 0) {
		char key[FLEN_KEYWORD], value[FLEN_VALUE];
		int keylen, valuelen;
		table->aux = calloc(sizeof(char**), nkeys);
		i = 0;
		int j = 1;
		for ( ; (i < nkeys) && (j-1 < nkeys); j++) {
			error = 0;
			fits_read_keyn(fits, j, key, value, NULL, &error);
			if (error != 0)
				continue;
			if (strncmp("TYPE", key, 4) == 0 ||
			    strncmp("ORDER", key, 5) == 0 || 
			    strncmp("NAXIS", key, 5) == 0 ||
			    strncmp("PERIOD", key, 6) == 0 ||
			    strncmp("EXTEND", key, 6) == 0)
				continue;

			keylen = strlen(key) + 1;
			valuelen = strlen(value) + 1;
			table->aux[i] = calloc(sizeof(char*), 2);
			table->aux[i][0] = calloc(sizeof(char), keylen);
			table->aux[i][1] = calloc(sizeof(char), valuelen);
			memcpy(table->aux[i][0], key, keylen);
			memcpy(table->aux[i][1], value, valuelen);
			i++;
		}
		table->aux = realloc(table->aux, i*sizeof(char**));
		table->naux = i;
	} else {
		table->aux = NULL;
		table->naux = 0;
	}

	table->order = malloc(sizeof(table->order[i])*table->ndim);
	fits_read_key(fits, TINT, "ORDER", &table->order[0], NULL, &error);
	if (error != 0) {
		error = 0;
		
		for (i = 0; i < table->ndim; i++) {
			char name[255];
			sprintf(name,"ORDER%d",i);
			fits_read_key(fits, TINT, name, &table->order[i],
			    NULL, &error);
		}
	} else {
		for (i = 1; i < table->ndim; i++)
			table->order[i] = table->order[0];
	}

	if (error != 0)
		return (error);

	error = 0;
	table->periods = malloc(sizeof(table->periods[i])*table->ndim);
	for (i = 0; i < table->ndim; i++) {
		char name[255];
		sprintf(name,"PERIOD%d",i);
		fits_read_key(fits, TDOUBLE, name, &table->periods[i], NULL, &error);
		/*
		 * If the PERIOD keys cannot be read, just interpret this as
		 * a non-periodic table.
		 */
		if (error != 0) {
			table->periods[i] = 0;
			error = 0;
		}
	}

	/*
	 * Read the coefficient table
	 */

	table->naxes = malloc(sizeof(long)*table->ndim);
	fits_get_img_size(fits, table->ndim, table->naxes, &error);

	/*
	 * FITS multidimensional arrays are stored as FORTRAN arrays,
	 * not C arrays, so we need to swizzle the matrix into being
	 * a C array. Or we should. Instead, PyFITS, which writes these
	 * files, writes a C array, but with the axis counts transposed.
	 * Fix it.
	 */
	{
		long *naxestmp = malloc(sizeof(long)*table->ndim);
		for (i = 0; i < table->ndim; i++)
			naxestmp[i] = table->naxes[table->ndim - i - 1];

		free(table->naxes);
		table->naxes = naxestmp;
	}

	/* Compute the total array size and the strides into each dimension */
	table->strides = malloc(sizeof(unsigned long)*table->ndim);
	table->strides[table->ndim - 1] = arraysize = 1;
	for (i = table->ndim-1; i >= 0; i--) {
		arraysize *= table->naxes[i];
		if (i > 0)
			table->strides[i-1] = arraysize;
	}
	table->coefficients = malloc(sizeof(float)*arraysize);

	fpixel = malloc(sizeof(long)*table->ndim);
	for (i = 0; i < table->ndim; i++)
		fpixel[i] = 1;

	fits_read_pix(fits, TFLOAT, fpixel, arraysize, NULL,
	    table->coefficients, NULL, &error);

	free(fpixel);

	if (error != 0) {
		fprintf(stderr, "Error reading table coefficients\n");
		splinetable_free(table);
		return (error);
	}

	/*
	 * Read the knot vectors, which are stored one each in extension
	 * HDUs
	 */

	table->knots = malloc(sizeof(table->knots[0])*table->ndim);
	table->nknots = malloc(sizeof(table->nknots[0])*table->ndim);

	for (i = 0; i < table->ndim; i++) {
		char hduname[255];
		long fpix = 1;
		double *knot_scratch;
		sprintf(hduname,"KNOTS%d",i);

		fits_movnam_hdu(fits, IMAGE_HDU, hduname, 0, &error);
		fits_get_img_size(fits, 1, &table->nknots[i], &error);
		if (error != 0) {
			fprintf(stderr, "Error reading knot vector %d\n", i);
			break;
		}

		/* 
		 * Allow spline evaluations to run off the ends of the
		 * knot field without segfaulting.
		 */
		knot_scratch = malloc(sizeof(double)*(table->nknots[i]
		    +2*table->order[i]));
		table->knots[i] = knot_scratch + table->order[i];
		fits_read_pix(fits, TDOUBLE, &fpix, table->nknots[i], NULL,
		    table->knots[i], NULL, &error);
	}

	/*
	 * Read the axes extents, stored in a single extension HDU.
	 */

	table->extents = malloc(sizeof(double*) * table->ndim);
	table->extents[0] = malloc(sizeof(double) * 2 * table->ndim);

	for (i = 1; i < table->ndim; i++) {
		table->extents[i] = &table->extents[0][2*i];
	}

	long n_extents = 0;
	long fpix = 1;
	int ext_error = 0;
	fits_movnam_hdu(fits, IMAGE_HDU, "EXTENTS", 0, &ext_error);
	fits_get_img_size(fits, 1, &n_extents, &ext_error);
	if (n_extents != 2*table->ndim)
		ext_error = 1;

	if (ext_error != 0) { /* No extents. Make up some reasonable ones. */
		for (i = 0; i < table->ndim; i++) {
			table->extents[i][0] = table->knots[i][table->order[i]];
			table->extents[i][1] = table->knots[i][table->nknots[i]
			    - table->order[i] - 1];
		}
	} else {
		fits_read_pix(fits, TDOUBLE, &fpix, n_extents, NULL,
		     table->extents[0], NULL, &ext_error);
	}

	return (error);
}

char *
splinetable_get_key(struct splinetable *table, const char *key)
{
	int i = 0;
	char *value = NULL;
	
	for ( ; i < table->naux; i++) {
		if (strcmp(key, table->aux[i][0]) == 0) {
			value = table->aux[i][1];
		}
	}

	return (value);
}

int
splinetable_read_key(struct splinetable *table, splinetable_dtype type,
    const char *key, void *result)
{
	int error = 0;
	char *value = splinetable_get_key(table, key);

	if (!value)
		return (-1);

	switch (type) {
		case SPLINETABLE_INT:
			ffc2i(value, (long*)result, &error);
			break;
		case SPLINETABLE_DOUBLE:
			ffc2d(value, (double*)result, &error);
			break;
		default:
			error = BAD_DATATYPE;
	}

	if (error != 0)
		return (-1);
	else
		return (0);
	
}


==> photospline/src/core/splinepdf.c <==
/*
 * splinepdf.c: Routines to efficiently sample from a dimension of an
 *    N-dimensional spline surface. Uses a Metropolis-Hastings Markov Chain
 *    sampler.
 */

#include <math.h>
#include <gsl/gsl_rng.h>

#include <photospline/splinetable.h>
#include <photospline/bspline.h>
#include <photospline/splinepdf.h>

void logsplinepdf_n_sample(double *result, int results, int burnin,
    double *coords, int dim, struct splinetable *table, int derivatives,
    double (* proposal)(void*), double (* proposal_pdf)(double, double, void*),
    void* proposal_info, const gsl_rng *rng)
{
	int i;
	int centers[table->ndim];
	double val, lastval;
	double lastlogpdf, logpdf;
	double lastproppdf, proppdf;
	double odds;
	double mint, maxt;
#ifdef DEBUG
	int accepted=0;
#endif

	/* Find the boundaries by choosing the first and last points
	 * with full support */
	mint = table->extents[dim][0];
	maxt = table->extents[dim][1];

	do {
		/*
		 * Get a starting point from the proposal distribution,
		 * making sure the PDF at the starting point is finite
		 * to avoid numerical problems.
		 */

		coords[dim] = lastval = (*proposal)(proposal_info);

		lastproppdf = (*proposal_pdf)(lastval,lastval,proposal_info);
		tablesearchcenters(table, coords, centers);
		lastlogpdf = ndsplineeval(table, coords, centers, 0);
		if (derivatives)
			lastlogpdf += log(ndsplineeval(table, coords, centers,
			    derivatives));
	} while (isnan(lastlogpdf) || lastval < mint || lastval > maxt);

	for (i = -burnin; i/burnin < results; i++) {
		coords[dim] = val = (*proposal)(proposal_info);

		/*
		 * If we ended up outside the table, reject the sample
		 * and try again
		 */
		if (val > maxt || val < mint ||
		    tablesearchcenters(table, coords, centers) != 0) 
			goto reject;
			
		logpdf = ndsplineeval(table, coords, centers, 0);
		if (derivatives)
			logpdf += log(ndsplineeval(table, coords, centers,
			    derivatives));
		proppdf = (*proposal_pdf)(val,lastval,proposal_info);
		odds = exp(logpdf - lastlogpdf);
		odds *= lastproppdf/proppdf;

		if (odds > 1. || gsl_rng_uniform(rng) < odds) {
			/* Accept this value */
			lastval = val;
			lastlogpdf = logpdf;
			lastproppdf = proppdf;
		#ifdef DEBUG
			accepted++;
		#endif
		}

		/*
		 * Lastval has whatever we decided on now. If the burn-in
		 * period has elapsed, write it to output array.
		 *
		 * NB: This code is used in both the accept and reject
		 * cases.
		 */

	     reject:
		if (i >= 0 && (i % burnin) == 0)
			result[i/burnin] = lastval;
	}
#ifdef DEBUG
	printf("Efficiency: %e\n", (double)(accepted)/(double)(i));
#endif
}

void splinepdf_n_sample(double *result, int results, int burnin,
    double *coords, int dim, struct splinetable *table, int derivatives,
    double (* proposal)(void*), double (* proposal_pdf)(double, double, void*),
    void *proposal_info, const gsl_rng *rng)
{
	int i;
	int centers[table->ndim];
	double val, lastval;
	double lastpdf, pdf;
	double lastproppdf, proppdf;
	double odds;
	double mint, maxt;
#ifdef DEBUG
	int accepted=0;
#endif

	/* Find the boundaries by choosing the first and last points
	 * with full support */
	mint = table->extents[dim][0];
	maxt = table->extents[dim][1];

	/* Get a fully-supported starting point from the proposal distribution. */
	do {
		coords[dim] = lastval = (*proposal)(proposal_info);
	} while (lastval < mint || lastval > maxt);

	lastproppdf = (*proposal_pdf)(lastval,lastval,proposal_info);
	tablesearchcenters(table, coords, centers);
	lastpdf = ndsplineeval(table, coords, centers, derivatives);

	for (i = -burnin; i/burnin < results; i++) {
		coords[dim] = val = (*proposal)(proposal_info);

		/*
		 * If we ended up outside the table, reject the sample
		 * and try again
		 */
		if (val > maxt || val < mint ||
		    tablesearchcenters(table, coords, centers) != 0) 
			goto reject;
			
		pdf = ndsplineeval(table, coords, centers, derivatives);
		proppdf = (*proposal_pdf)(val,lastval,proposal_info);
		odds = pdf/lastpdf;
		odds *= lastproppdf/proppdf;

		if (odds > 1. || gsl_rng_uniform(rng) < odds) {
			/* Accept this value */
			lastval = val;
			lastpdf = pdf;
			lastproppdf = proppdf;
			#ifdef DEBUG
				accepted++;
			#endif
		}

		/*
		 * Lastval has whatever we decided on now. If the burn-in
		 * period has elapsed, write it to output array.
		 *
		 * NB: This code is used in both the accept and reject
		 * cases.
		 */

	     reject:
		if (i >= 0 && (i % burnin) == 0)
			result[i / burnin] = lastval;
	}
	#ifdef DEBUG
		printf("Efficiency: %e\n", (double)(accepted)/(double)(i));
	#endif
}


